Spectral statistics for the difference of two Wishart matrices

In this work, we consider the weighted difference of two independent complex Wishart matrices and derive the joint probability density function of the corresponding eigenvalues in a finite-dimension scenario using two distinct approaches. The first derivation involves the use of unitary group integral, while the second one relies on applying the derivative principle. The latter relates the joint probability density of eigenvalues of a matrix drawn from a unitarily invariant ensemble to the joint probability density of its diagonal elements. Exact closed form expressions for an arbitrary order correlation function are also obtained and spectral densities are contrasted with Monte Carlo simulation results. Analytical results for moments as well as probabilities quantifying positivity aspects of the spectrum are also derived. Additionally, we provide a large-dimension asymptotic result for the spectral density using the Stieltjes transform approach for algebraic random matrices. Finally, we point out the relationship of these results with the corresponding results for difference of two random density matrices and obtain some explicit and closed form expressions for the spectral density and absolute mean.

==> anc/MathematicaCode1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    201160,       4105]
NotebookOptionsPosition[    195095,       4010]
NotebookOutlinePosition[    195490,       4026]
CellTagsIndexPosition[    195447,       4023]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Spectral statistics for the difference of two Wishart matrices", 
  "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Santosh Kumar and S. Sai Charan",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.804080956809511*^9, 
  3.804080990812705*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"38016c78-f999-41e1-ae77-8a37df55f0f6"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of exact spectral \
density of weighted difference of two Wishart matrices",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.804081064759143*^9, 3.804081086007255*^9}, {
   3.804085452056926*^9, 3.804085453056252*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3b047058-11cd-4c51-b185-97c1a98cd0ec"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "Expressions", " ", "based", " ", "on", " ", "the", " ", "first", " ", 
   "approach", " ", 
   RowBox[{"(", 
    RowBox[{"Unitary", " ", "group", " ", "integral"}], ")"}]}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.80408116614285*^9, 3.8040811804052877`*^9}, 
   3.811054419578928*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a56667f7-d85f-4829-9718-d364ac9c2a6c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fn", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Gamma", "[", "n1", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "\[Lambda]"}], ")"}], 
       RowBox[{"j", "+", "n1", "+", "n2", "-", "n", "-", "1"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Lambda]", "/", "a2"}]], 
      RowBox[{"HypergeometricU", "[", 
       RowBox[{"n1", ",", 
        RowBox[{"j", "+", "n1", "+", "n2", "-", "n"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "a1"], "+", 
            FractionBox["1", "a2"]}], ")"}]}], "\[Lambda]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f0", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"a1", " ", "a2"}], 
         RowBox[{"a1", "+", "a2"}]], ")"}], 
       RowBox[{"j", "+", "n1", "+", "n2", "-", "n", "-", "1"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"j", "+", "n1", "+", "n2", "-", "n", "-", "1"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fp", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"j", "+", "n2", "-", "n"}], "]"}], 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"j", "+", "n1", "+", "n2", "-", "n", "-", "1"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[Lambda]"}], "/", "a1"}]], 
      RowBox[{"HypergeometricU", "[", 
       RowBox[{
        RowBox[{"j", "+", "n2", "-", "n"}], ",", 
        RowBox[{"j", "+", "n1", "+", "n2", "-", "n"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "a1"], "+", 
           FractionBox["1", "a2"]}], ")"}], "\[Lambda]"}]}], "]"}]}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fn", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", "<", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f0", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"fp", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hn", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"a1", " ", "a2"}], 
         RowBox[{"a1", "+", "a2"}]], ")"}], 
       RowBox[{"j", "+", "k", "+", "n1", "+", "n2", "-", "n", "-", "1"}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"k", "+", "n1"}], ",", 
        RowBox[{"j", "+", "n2", "-", "n", "-", "1"}]}], "]"}], 
      RowBox[{"Gamma", "[", "k", "]"}], 
      RowBox[{"Gamma", "[", "n1", "]"}], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"k", ",", 
        RowBox[{"j", "+", "k", "+", "n1", "+", "n2", "-", "n", "-", "1"}], 
        ",", 
        RowBox[{"k", "+", "n1"}], ",", 
        FractionBox["a2", 
         RowBox[{"a1", "+", "a2"}]]}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hp", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"a1", " ", "a2"}], 
         RowBox[{"a1", "+", "a2"}]], ")"}], 
       RowBox[{"j", "+", "k", "+", "n1", "+", "n2", "-", "n", "-", "1"}]], 
      RowBox[{"Gamma", "[", "k", "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"j", "+", "k", "+", "n2", "-", "n"}], ",", 
        RowBox[{"n1", "-", "1"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"j", "+", "n2", "-", "n"}], "]"}], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"k", ",", 
        RowBox[{"j", "+", "k", "+", "n1", "+", "n2", "-", "n", "-", "1"}], 
        ",", 
        RowBox[{"j", "+", "k", "+", "n2", "-", "n"}], ",", 
        FractionBox["a1", 
         RowBox[{"a1", "+", "a2"}]]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"hn", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "+", 
      RowBox[{"hp", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cn", ":=", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]], 
      RowBox[{
       RowBox[{"n", "!"}], " ", 
       SuperscriptBox["a1", 
        RowBox[{"n", " ", "n1"}]], 
       SuperscriptBox["a2", 
        RowBox[{"n", " ", "n2"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", "j", "]"}], "2"], 
          RowBox[{"Gamma", "[", 
           RowBox[{"n1", "-", "j", "+", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"n2", "-", "j", "+", "1"}], "]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"n1", "-", "1"}], ",", 
            RowBox[{"j", "-", "1"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Mu]_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"j", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
      RowBox[{"h", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.803464195820479*^9, 3.803464452903998*^9}, {
   3.80346734156118*^9, 3.803467369047576*^9}, {3.803467591428578*^9, 
   3.8034675921539183`*^9}, 3.803467702384631*^9, {3.8038051150587263`*^9, 
   3.803805178793549*^9}, {3.803805254419449*^9, 3.803805271410527*^9}, {
   3.8038053040190268`*^9, 3.803805338968771*^9}, {3.803805503168645*^9, 
   3.803805555521758*^9}, {3.804081241542478*^9, 3.804081259809845*^9}, {
   3.804081320137281*^9, 3.804081343957075*^9}, {3.804081891186491*^9, 
   3.804081939142006*^9}, {3.811042462689341*^9, 3.811042493842556*^9}, {
   3.811042768465522*^9, 3.811042768726153*^9}, {3.8110713125240107`*^9, 
   3.811071348767292*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"97ce854b-8784-4b4e-89f0-7d75df6603c5"],

Cell[TextData[{
 "The kernel S(\[Lambda],\[Mu]). The i=1 term in the sum has been separate to \
avoid the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["0", "0"], TraditionalForm]],ExpressionUUID->
  "a8502b34-8c6a-4e10-8645-672391ad7057"],
 " occurrence."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.804081943408396*^9, 3.80408197959317*^9}, {
   3.804084622443178*^9, 3.8040846228033457`*^9}, 3.804094140525567*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"dfbd6e3d-0dc8-4753-a58c-2c7cdd6f47f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", "!"}], " ", "Cn", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "j", ",", "k", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "+", " ", 
      
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", 
          RowBox[{"i", "-", "1"}]], 
         RowBox[{"Det", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "\[Mu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.803464195820479*^9, 3.803464452903998*^9}, {
   3.80346734156118*^9, 3.803467369047576*^9}, {3.803467591428578*^9, 
   3.8034675921539183`*^9}, 3.803467702384631*^9, {3.8038051150587263`*^9, 
   3.803805178793549*^9}, {3.803805254419449*^9, 3.803805271410527*^9}, {
   3.8038053040190268`*^9, 3.803805338968771*^9}, {3.803805503168645*^9, 
   3.803805555521758*^9}, {3.804081241542478*^9, 3.804081259809845*^9}, {
   3.804081320137281*^9, 3.804081343957075*^9}, {3.804081891186491*^9, 
   3.804081939142006*^9}, {3.8040819901855307`*^9, 3.804082001048894*^9}, {
   3.804082230999155*^9, 3.804082231068193*^9}, {3.804082280418681*^9, 
   3.804082280465199*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"32141e78-531b-4e19-9953-1631fd51fecf"],

Cell["Spectral Density", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"337d436b-19dc-46d6-8074-a5d42dfbdb90"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "n"], 
    RowBox[{"S", "[", 
     RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804081496734915*^9, 3.8040815167431707`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"1bd20b3b-5f3e-44b7-83d6-6ca5e1a682aa"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "173fd300-f483-4a8f-b6ce-9df5295d0590"],
 ") of all eigenvalues of H to be positive."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fdd004c8-9c23-45bc-ad6e-93d95fded48b"],

Cell[BoxData[
 RowBox[{"Pp", ":=", 
  RowBox[{
   RowBox[{"n", "!"}], "Cn", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"hp", "[", 
       RowBox[{"j", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{
  3.811046813026318*^9, 3.811046968469758*^9, {3.811047097977211*^9, 
   3.8110471015671883`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b8073a80-c49f-4fdd-8b3c-6a6fef39a3ec"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4ca44f4b-2dfb-4c85-b92e-7b74b208de0b"],
 ") of all eigenvalues of H to be negative."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"46b6332c-e450-4d2a-87ea-f765804cee45"],

Cell[BoxData[
 RowBox[{"Pn", ":=", 
  RowBox[{
   RowBox[{"n", "!"}], "Cn", " ", 
   RowBox[{"Det", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"hn", "[", 
       RowBox[{"j", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.811046813026318*^9, 3.811046837158071*^9}, 
   3.8110469706619053`*^9, {3.811047091561365*^9, 3.811047095231021*^9}, {
   3.811048385444284*^9, 3.811048388946251*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"4f35e9ce-64d4-4b8e-910a-c41a3d9c783c"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["p",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b736f53d-f32f-48c5-a269-3cdf4fa6fb64"],
 ") of a generic eigenvalue of H to be positive. Also gives the fraction of \
occurrence of positive eigenvalues and decides the positivity of the spectral \
density. The probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["p",
      FontSlant->"Plain"], "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dc416bd2-bd14-4823-b47a-f633e05214d7"],
 ") of a generic eigenvalue of H to be negative is same as 1\[Minus]",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["p",
     FontSlant->"Plain"], "+"], TraditionalForm]],ExpressionUUID->
  "08ea21be-17f7-492b-b83b-0dd9b0b13895"],
 "."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046841172667*^9, 3.811046898136385*^9}, {3.811047135605577*^9, 
   3.811047170334937*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a5f817e4-0d7b-4b70-a951-8bcd83f5bd28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"j", ",", "k"}], "]"}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"h", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"pp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cn", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.811047013737266*^9, 3.811047043156506*^9}, 
   3.811048182552827*^9, {3.8110499180071077`*^9, 3.8110499224576597`*^9}, {
   3.811050040695719*^9, 3.811050051879353*^9}, {3.81105025209533*^9, 
   3.8110502758606567`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"2195b7e5-7149-4a11-a8d5-fe227b738d9e"],

Cell["Moment of order \[Gamma]", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}, {3.811050199431671*^9, 3.811050205584853*^9}, {
   3.8110503237759867`*^9, 3.8110503257409*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3b232d69-a133-4629-8515-1c183e1af790"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"j", ",", 
         RowBox[{"k", "+", "\[Gamma]"}]}], "]"}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"h", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"m\[Gamma]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cn", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.811050239755855*^9, 3.811050245595416*^9}, {
   3.811050282220703*^9, 3.811050371598236*^9}, 3.811050436376459*^9, {
   3.8110504762901506`*^9, 3.8110504786390657`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c033f45e-f585-49f7-9933-8330e4779fcc"],

Cell["Absolute moment of order \[Gamma]", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}, {3.811050199431671*^9, 3.811050205584853*^9}, {
   3.8110503237759867`*^9, 3.8110503257409*^9}, {3.811050379190288*^9, 
   3.811050382037146*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"93bda020-30ea-457b-bb8c-4ac1568846ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"hp", "[", 
         RowBox[{"j", ",", 
          RowBox[{"k", "+", "\[Gamma]"}]}], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"-", "\[Gamma]"}]], 
         RowBox[{"hn", "[", 
          RowBox[{"j", ",", 
           RowBox[{"k", "+", "\[Gamma]"}]}], "]"}]}]}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"h", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"am\[Gamma]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cn", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.811050239755855*^9, 3.811050245595416*^9}, {
   3.811050282220703*^9, 3.8110504019638157`*^9}, {3.811050439274897*^9, 
   3.8110504827513227`*^9}, {3.8110582951176863`*^9, 3.811058298509901*^9}, {
   3.811058495596582*^9, 3.811058501505488*^9}, 3.811071522329089*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"0ef6d7ea-00f7-463a-836b-208f8b32c3d1"],

Cell[BoxData[
 StyleBox["EVALUATIONS", "Subsubsection"]], "Input",
 CellChangeTimes->{{3.811047672159307*^9, 3.811047674309636*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"a8657d6a-d575-40a2-8796-9ae54f117692"],

Cell["\<\
Printing exact symbolic expression of the spectral density for an example \
parameter set and evaluating it in the interval [-15,75] with a step size \
0.3.  For simple expressions, the evaluation may be performed with decimal \
step size, as done for this example. \
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.811047780746807*^9, 3.8110477854028788`*^9}, {
   3.811055248454831*^9, 3.811055252599348*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"dd6262ab-b02f-4da8-8485-f135f1f1ee76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "7"}], ";", 
  RowBox[{"n1", "=", "9"}], ";", 
  RowBox[{"n2", "=", "10"}], ";", 
  RowBox[{"a1", "=", "2"}], ";", 
  RowBox[{"a2", "=", 
   RowBox[{"1", "/", "3"}]}], ";", 
  RowBox[{"\[Gamma]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzk8oQwEcwPFnXJik1SZqB5TEMq3JJrQVUhQe4bBJZi6Uth2QtsOm+VOW
xbRsiXLbRa3elD+95KC0JTtYjIO0P3olzdhemPf77fDtc/1WT82Teh5BEGIu
MP7Xt0aNMeqCDIvO2MUnoCVFn4GEosQe4GySiFBHb9aam2bUQ4lf9GLyYRWM
xJ/RdMSwB6q2wyhb73gj9IxaYkrlrdMsF3IukjH0va3ZCh6xJKrQKbVFnMaJ
ATSjS1BgsEMaAFmXL1bMedxP5Q26yBJO64cX3feOnIPXiXFUaGoMg/xWJXqV
9kTBcieFtt8YDXzO1083aqZ9S+CUn0Yb4jkb2HkoWgEFC08/oPuu9hes6rmX
lcJHsqIFtGx5u0F3TQhloslhcGPnGy2TV2rAr1GPFuTZmFmw67JoDjyoMm+C
scHHXVBKyz1gKLuOOil/ABT2nKIWgewFVM3dvoL/dpLmsg==
  "],
 Background->RGBColor[0.9, 1, 1],
 CellLabel->
  "In[136]:=",ExpressionUUID->"d3431683-c788-472c-9418-76163275e634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "\[Lambda]", "]"}], "//", "FunctionExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.804081747226522*^9, 3.8040817713737392`*^9}, {
  3.804082160799226*^9, 3.804082163902404*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"f5e92ef7-497b-48bb-a0ab-6e70aed389cf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "18675949871715357491200"], 
         RowBox[{"27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Lambda]"}], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"30821558425878528000", "+", 
            RowBox[{"16081510320046080000", " ", "\[Lambda]"}], "-", 
            RowBox[{"104290917285888000", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"1929341991321600000", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"661959591005184000", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"391777500416409600", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "-", 
            RowBox[{"102706963909683200", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"19057569633249280", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "+", 
            RowBox[{"10210075851103520", " ", 
             SuperscriptBox["\[Lambda]", "8"]}], "-", 
            RowBox[{"1653551541109440", " ", 
             SuperscriptBox["\[Lambda]", "9"]}], "+", 
            RowBox[{"141569287307280", " ", 
             SuperscriptBox["\[Lambda]", "10"]}], "-", 
            RowBox[{"7085546153280", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "+", 
            RowBox[{"207954254718", " ", 
             SuperscriptBox["\[Lambda]", "12"]}], "-", 
            RowBox[{"3316290012", " ", 
             SuperscriptBox["\[Lambda]", "13"]}], "+", 
            RowBox[{"22235661", " ", 
             SuperscriptBox["\[Lambda]", "14"]}]}], ")"}]}]}], 
        RowBox[{"\[Lambda]", "\[GreaterEqual]", "0"}]},
       {
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", "583623433491104921600"], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"3", " ", "\[Lambda]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "321057900269568000"}], "+", 
             RowBox[{"956186918443008000", " ", "\[Lambda]"}], "-", 
             RowBox[{"1379088211677696000", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"1284487423494400000", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "-", 
             RowBox[{"880990487851392000", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"493190000668684800", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "-", 
             RowBox[{"250221646790265600", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"123798676042500480", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"58853989657612800", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"24722315603193600", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"8257079785883040", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "+", 
             RowBox[{"1832229974489040", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"224309396573388", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "+", 
             RowBox[{"13881246683850", " ", 
              SuperscriptBox["\[Lambda]", "13"]}], "-", 
             RowBox[{"399841656102", " ", 
              SuperscriptBox["\[Lambda]", "14"]}], "+", 
             RowBox[{"4202539929", " ", 
              SuperscriptBox["\[Lambda]", "15"]}]}], ")"}]}]}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.811048213147604*^9, 3.811048483923801*^9, 
  3.811048532880343*^9, 3.8110487087592363`*^9, 3.81105658990759*^9, 
  3.811071564317768*^9, 3.811074292989963*^9, 3.811074722334468*^9, 
  3.8110748073653917`*^9, 3.811074922000443*^9, 3.811075303871101*^9, 
  3.81107904903592*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"ceebccca-e403-4ade-b42d-739957df95f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Remove", " ", "the", " ", "semi"}], "-", 
   RowBox[{
   "colon", " ", "at", " ", "the", " ", "end", " ", "to", " ", "view", " ", 
    "the", " ", "evaluated", " ", "values"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.804084656031783*^9, 
  3.804084670583637*^9}},ExpressionUUID->"60745e48-62c2-462f-8095-\
47b503b2b127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pev", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"p", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"-", "15"}], ",", "75", ",", "0.3"}], "}"}]}], "]"}], ",", 
     "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804083596296006*^9, 3.804083596679132*^9}, {
   3.804083714103737*^9, 3.8040837283644733`*^9}, 3.804083824003091*^9, {
   3.8040838645804453`*^9, 3.8040838757226562`*^9}, {3.804084314453628*^9, 
   3.804084405077709*^9}, 3.8040846522261267`*^9, {3.811048590493536*^9, 
   3.811048593348172*^9}, {3.811048726181643*^9, 3.811048727332613*^9}, {
   3.811048897393133*^9, 3.81104889772199*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"ac9581ef-147e-44a7-9922-4fc31a757f6b"],

Cell["\<\
Uncomment and use the following high-precision evaluation scheme with a \
fractional step-size in case of under/over-flow. It prints the results  with \
6-digit precision.\
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811047803246196*^9, 3.811047808974066*^9}, {3.811076149028242*^9, 
   3.811076163196217*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"6fda518b-ea4f-429f-b5c5-d70ad61b729f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"pev", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"N", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"p", "[", "\[Lambda]", "]"}], ",", "6"}], "]"}]}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"-", "50"}], ",", "50", ",", 
          RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}], ",", "\[Lambda]"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.804083934330258*^9, 3.804083977010708*^9}, {
  3.8040840497872257`*^9, 
  3.804084050195057*^9}},ExpressionUUID->"1b38f733-e011-4246-876a-\
7bc20390d8c3"],

Cell[TextData[{
 "Plot of the above evaluated values. For small and simple expressions, the \
result may be directly plotted with p(\[Lambda]) using the `Plot\
\[CloseCurlyQuote] function. Monte Carlo simulation based eigenvalues for \
50000 matrices are generated using the module below and the corresponding \
density is plotted as histogram for comparison. ",
 StyleBox["Please run the module once before calling it.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, 3.804084054851019*^9, {3.804089903786396*^9, 
   3.804090079551502*^9}, 3.804090803228386*^9, {3.804091071562995*^9, 
   3.804091081595195*^9}, {3.804091194669759*^9, 3.804091195838443*^9}, {
   3.811051380144185*^9, 3.8110513806879053`*^9}, {3.8110761851543627`*^9, 
   3.811076185257419*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ac88165e-6e9b-44c2-a02a-21aa6064553d"],

Cell[BoxData[
 RowBox[{"MCev", "[", 
  RowBox[{
  "50000", ",", "n", ",", "n1", ",", "n2", ",", "a1", ",", "a2", ",", 
   "\[Gamma]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8040900825863047`*^9, 3.804090091390914*^9}, {
  3.80409106553295*^9, 3.80409107959483*^9}, {3.804091156890522*^9, 
  3.804091189021472*^9}, {3.81105137162304*^9, 3.811051383199566*^9}, {
  3.8110718488786983`*^9, 3.8110718490685167`*^9}, {3.811074662256878*^9, 
  3.811074662535774*^9}, {3.811075026644373*^9, 3.811075026800028*^9}, {
  3.8110751756122417`*^9, 3.811075175858602*^9}, {3.811075384759676*^9, 
  3.8110753850547323`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[139]:=",ExpressionUUID->"938ed773-7fce-4b6b-ad19-2fa7ca6f6f39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"ev", ",", "80", ",", " ", "\"\<PDF\>\"", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Lambda]\>\"", ",", "\"\<p(\[Lambda])\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "15"}], ",", "80"}], "}"}], ",", "Automatic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.96", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"pev", ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.804090116897997*^9, 3.8040901975194273`*^9}, {
  3.8040903114096107`*^9, 3.804090326391231*^9}, {3.811048853672402*^9, 
  3.8110489434653177`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"e97f0239-3077-430f-be97-c7af119688e9"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.055999999999999994`], Thickness[
     Small]}], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[{Opacity[0.055999999999999994`], 
      Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAQRU9s4RInFZSmh4bOFSMg4ZYeCYk1YA0WyACmZoPMQc6n48v/
pCh+zdPTX5+vp8tKRDbLp3+7cfJX0ZuHP3+qHjjpvcGvpx643QPcfAXcdJl8
iXyBfEK+Ofa+Ct61PrD1ga0PbH3ky2DrI18gnzCP0/bwvR9vsvc9nX1PZ9/T
2fd0tt6h9xWw79n5EvkC+YR8y56dr4J9z74vUl+kPvLlSH3kC+QT8A/JHsIx

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-10., 0}, {-9., 0.00003142857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAQRU9s4c6OREPrAVjAFSMg4TYlLStEqWANJOoMAGukZQXinI5T
3pei+DVPT5fO/emyE5HD8rW/rpvsVdvm9OfPu805tz2dH/c253U359VX4Svw
ZfgCfALfHNHnrH3O2uesfc7aB1+BL8MX4BNyN72G77i/hqPd09juaWz3NLZ7
Gmtv2voqfAW+DF+AT+Bb7rnti+iL6Ivoi+iDr8CX4QvwifMPF3bW4Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-9., 0}, {-8., 0.00009714285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAUg+ETc9xdQkFDG3pKekaIBC1DMEWYJgPAFBRMQA/3LMeKLUXJ
1/yK3na8nS+blNL+/7Q31s/8esa6xY+pTb7G5MPQJmPyK3p1ceQmGT0ZPRmT
0Sv2fzJ6cuQGGZPRy9aT0ZPRkzF3P+8+9/e3Ox15T5r3pHlPmvek0ZN5T5r3
XPeq9ar1qvWK/V+xnsx7rnvFetl62XrZetl68g9XQtrg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-8., 0}, {-7., 0.0007057142857142858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLKRwnDS1tKOiYgIYREISSdYBFKGhSUsAazAH26XzynYTI
1/yy3vJw2Z8WIYTV/5f/sWHm17usr77f8uTzlCevxzwZk9FL1dfSk9GT0ZMx
Gb3O3ieX3CSX3Chj8qf0ovVkvE9GT8bcw7zbPF7P73HLe9K8J8170rwnjV5v
vVTNe7a9ZL1kvWS9zt4n854079n2ZN6z7UV7X7RetJ78A3Nr3yQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-7., 0}, {-6., 0.0025514285714285712}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGELMoLtpKWlDT0lfUZAIi07UNJThGkyANuwANin8yl3EiJf
88t6h+t9uu1CCMf/r/xjw8qvT13f/F7K5LlOPo1lMiajl5trbpHRk9GTMRm9
ZO+T0ZNrbpQxGb1o75PRk9GTMfewXr7d/vl6nHlPmvekeU+a96TR662Xm3nP
bS9bL1svWy/Z+5L1ZN5z20vWi/a+aL1ovWg9+QcLXsZB
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-6., 0}, {-5., 0.009074285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwlAQhOGHWMDuJgXo1ZNgAbYgKUHQqx3YgHchVpMCtCd9b9g3OAMh
+S8fYbfn23RZlVJ2v6e+sXHJr8+7buj9muvY1zb2oY2NseFF78bNbHhseGyM
Dc/l/9jw2PDYGBueiceGx4bHxrTHZfPYr++n5zHvmZ33zM57Zuc9s+EN4kXv
vOe/F+KFeCGey/+5eC6ei+fimXgmnoln4rG/vEa4lA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-5., 0}, {-4., 0.021791428571428573}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGErVewYiNiAlpLQswMjIBHomAdaZqDPAFCzDthP9065k6L4
a/7ibU6347kJIWz/X/nb+gmve93KvR/K6M+7bOm+jGW0jX7U3sK9qz3aell6
tI22XueuuYG2XnLX3EjbaOtF6dHWa6VH29T9tG5e33B9HnBPGPeEcU8Y94St
R+OeMO4572XpZell6XVu3HPeS27cc95L0ovSi9JrpddKj/4B/9XAJA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{-4., 0}, {-3., 0.03790285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGHHTkJqNqChoA09OzACEqFkHhiACSgo0yLBTsF+3Dv5Tori
r/mLtzldj+cYQtj9vvy3DTNet7KVez/m0Z+y3n2Z8mgbbb3OXXIjbb1WerSN
vpdekh5tveguuYm20dZrpEd/Sy9Ij/5PPMzr7fv5So8D7gnjnjDuCeOesPV6
6XVu3LPutdJrpUfjnnUvSS+6cc+6F6XXSI/GPetekB69AOwNx5U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{-3., 0}, {-2., 0.04299714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LsNwjAURmGLTegQLQ2iYQdGQCKUTJBBoGYPMkDYgQEo8o5DeNrh3sjn
SlF8mq/4p9vDZjcxxsx/n/v/L5HHwt/nIr2P3L21T0d3L+1r6u6pPdzYg9dr
ey56wOvgWXgWXguvgVdrey6t4FXwSngFvBxeBo9tktVteY9n57XsKS17Ssue
0rKntOwZer227Bl6HTwLz8Jr4TXwam3ZM/QqeCW8Al4OL4M39hf1xPa8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{-2., 0}, {-1., 0.03937142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKwkAURBdvYmslegDBI3gEQVsP4QUsjb2FR4hNCqtAhIAQFFIkRKKi
SI6g+WEGdgaW3cfufwvTn69mi55zbvBf7d6liXBaWr7kc9LmQx5b3uRd0OZF
7vIUX002XXIXXyW+UnyFzOfkrb2/yX8ZeWT+i/hSmY/JQ3t/kvuQvDE+iE/T
RMf1NZg+9hP0CUafYPQJRp9g9On7ajL69H2V+ErxFTKfk9Gn/19GRp++L5X5
mIw+/fuQjD59n3PgH1sEBLw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{-1., 0}, {0., 0.04278}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKwkAQRQfxINraar93yBEEtRRSeRU9gOARUqcKKAgBIWCRkBASEkKO
oFvswLwPy/LYmbfw1/tzdFiIyOZ//M3crj4PZzlR3m19UrxnzlremM+VT0ef
D/YL5dfT5wtfifkK/hr7Df5r4evg6+Eb4Bvhm+CbwSJptIovy7sLfVpOlEOf
9j1TDn3a+Vw59Gn3C+XQp/WVmK/gr7Hf4L8Wvg6+Hr4BvhG+Cb5Z+QfL5804

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0., 0}, {1., 0.04300285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LsNwjAYRWGLTaiQaKF3ZmAACiRo6ZmAFaBkHpiDCilAHk7iJGCia5Rz
pSg+zVf8081+tZ0YY+bfL/yHpVav2zXs3+dT2DP27rdX7OUi7B17WAYvg5fD
K+CV8Bw8B6+CV8Nr4Hl4Hl4Lr4PXwzPJOFN7nB3Wj/vF6p5q3VOte6p1T7Xu
OfYyeDm8Al4Jz8Fz8Cp4NbwGnofn4bXwOng9PJOoP0fx63Q=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{1., 0}, {2., 0.036925714285714284}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NwjAYhGHj+CcNBWxASws9mYERkICShlUooGIJtkh2AvvjfMqdFCVP
8yr6Nqfb8eydc9vfU97/Dfi41NHTWEbv6hbNr2cZbfPSo2tupPe110mPtgXp
0fZ/tPWi9Ghbar7WHm092npZerStF7vhcV8vV5/3AfeEcU8Y94RxT9hyXno0
7gnjnvNeJ70gvSD/F6QXpRell5pxz3kvSS9LL0uvb/4C4eendw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{2., 0}, {3., 0.03263142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0D0OgkAYhOENFbJ/HEELG1sPIGfwCCbaUlNwEK08EHZewJvo7uRj4kxC
4G2ekG93Gc/Xxjl3+D3ljbWDfd3q2K+ljH2s26z9uJexsU48duUWNjwvHhsL
4rHxf2x4UTw2lsRjw2PDy+KxsV66Hbbz+7Ofnie7p7Xd09ruaW33tIbXice2
e/57XjwvXhAvyP8F8aJ4UbwkXhIviZfFy+L1a38BNna96Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{3., 0}, {4., 0.03217428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwkAUhOHFCvLe5ix4zdUCTA2WIETwZD16sqCIvViB7g7j4AyE7H/5
Dm93uh6XTSll+n7tjw0zX/s+9blPfb+1qZ9rmxoL89Tw1PDU8NRYmqeGp4an
hqfGqnlqeGp46s6tamy0Hubta3pf4nHgPdm8J5v3ZPOebHhhXpgX5oV5YV6a
l+aleWlemlfNq+ZV89S85783/voD4aG19A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{4., 0}, {5., 0.03138285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwkAUhOFgDdl9uXjw6lXvpgZLCOjVOmxAULABW7CF2IwV6O4wO2QG
QvJdfsLbTJfjadV13fb/lDfWj/za1cnnOvlxL5M/c5mMpeZ97cnoyejJ6MlY
tp6MnoyeXHOzjIX1ZPRk9GT8n4wN5n583b7r9/V54D1p3pPmPWnek0YvNfOe
y16yXrJesl62XrZetp7Mey57Yb2wXlgv7P/CekPzDxA7zLM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{5., 0}, {6., 0.028845714285714287}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOHFUyT7gmJraexNa+sRBGNpJXgIL7CeST1T3B1mh30PQvI1
P2G2l/v5ugoh7P5PfuO6iV/7MZ98m/PJ75RP/n3yybi+uuRGueRmGT35W3oy
LlYfSk/G/8kll2T0ZJy5noyejJ6MnowbnLtp83ie1q905J4096S5J809afT6
au5Jc8+2J3PPtheruWf7fzL3bHvR9cz1zPXM9cz1zPWG6gU4xqvl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{6., 0}, {7., 0.024948571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAQRNETdXhvTUpKAbgGSkDCqctBEFAREJNQAF3A3WgYMSNZvp+8
YNeHZX9clVI236/9sWHia9unnvvUl3Ob+nFrU2NhnhqeGp4anhqr5qnhqeGp
791TY2meGp4anhqeGhuth+n6iufyPu14TzbvyeY92bwnG16YF+aFeWFemFfN
q+ZV89S857+X5qV5aV6al+aNv/4AOC3R3g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{7., 0}, {8., 0.02335142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLsNQjEUQyOGAIXqhZKGggF4A1AxAhKhZAXGIFTskCmQwhpvDvKRZV1b
inJPc2Q5XB+X28o5t6+v/SPTjCu1ePKxh/wrNWfyPbaQe57kdxeKL4uvkLtu
EZ8L1ufJox959CN3XySPfuJL4svkXq+IbxGf2wlP83r7/WwOrxP2BGNPMPYE
Y0/w6EvGnsaXxVfI2NP46p7G54P0C9IvWF8M0k98SXyZjD1tP/HVPcF/JnWs
TA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{8., 0}, {9., 0.023617142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENAjEUQyO2uJILBaKlhxuAihFOgpYVGIPQM0FWoAwNQ6RlBXL/y7Ji
S1HymifH6/l2vqxCCLt2ltszTnilJQN5byF/SsuJfLWQLXfy04Tiy+RiEV8V
X4i9byB7P7L3I3s/svcjW70kviy+Ir4qvrARHqfX+7f9Hh5H7AnGnmDsCcae
YO9Lxp6dL5OxZ+er4mt7dr4hSr8o/aL0i9Iv9v9N4sviK+Kr4mt7gv+lNdAh

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{9., 0}, {10., 0.02367714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLEJAkEURJdLbUDBRLi9wFRDwSvAyBIENbQFu5BvG9uABaxtXB23/mUc
dj4cty95PGZzeZyvXQhhW77fv14/4vW2civyzo/8zeVO5Jsf2e8pPhNfEl8W
3yS+EKWPvHchufaRax+59onPxJfEl8l37xNfGIT7cb08LD7d64g9wdgTjD3B
2BNce8Vn4kviy+KbxFf2bPvI2LPti9IXpU98Jr4kvkzGnm3f8OcZXMufnQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{10., 0}, {11., 0.022471428571428573}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NwjAYRC22cEkTEGUCdTIAFSMgJZSswBKAzBquYQJnDc+Bf3Q6+T4p
il/zdHrb6/0yb4wxh/Tlf71uwsvls+TjkI+8hnRn8m3JRy73IH+KkNxnnRdf
EF8Un9m1Pksu8wZy3Ucu8xZy3Sc+Jz4vviC+KD6zF+6m0/h9/17PET3B6AlG
TzB6guteMnqC0bPxBfFF8aWejc+S0bPdR0bPdp/4nPi8+IL4ovhST/AfAkDH
Dg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{11., 0}, {12., 0.021082857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NwjAYRC22SEnnpHV6MgAVI4ACZVagYgEqs4ZrNjBrWGIL/KPj5DvJ
8veap9Ptz9tp3RljpvzK32IXXL5kIM+uhBxLjuTbtYRccxefJ1ddEF8UXxKf
Gf/8qv3I1efIn9qP3PqRWz/xefEF8UXxJfGZSdguw/dhL+/nAXuCsScYe4Kx
J7j1FZ8nY8/OF8WXxJf3BGPPzufI2LPvN0o/8XnxBfFF8SXx5T3BP2BawPw=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{12., 0}, {13., 0.019277142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLsNAjEUBC26cEhqk0FAxhVARAlImPBaICYkM224DdOGyakAf7RaeZ90
Ok8yWs32ul5uG2OMq1/7j3MLXrGdJR/27ci53Zl8D+3I/R7kdxeSuy6RP11I
7roiPuNnnyWPfeSxj9x9gTz2iS+KL4kvi6+Iz+yE3fI7Ptfv8jqhJxg9wegJ
Rk/w2EtGTzB6gtETjJ6Tr/acfNbLPi/7/OwLXvaJL4oviS+Lr4iv9gT/AVfa
yzs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{13., 0}, {14., 0.017825714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKAjEURIO3ECtb2Viovdu7Nh5BUEuv4BUs4zVyjXgBWyGHsDLJZxgy
H5bNax7DW57vp8vMObcqX/3bDSNeod6cvG1HfqdyE/l2rUdu9yC/mpC8qboo
viS+LD7nZR951/aRm24i2z6y7RNfEF8k2z7xZfG5tfAw/o7fxeHz3KMnGD3B
6AlGT7DtJaMnGD07XxJfFl/p2e8joycYPft9XvaJL4gvetknviy+0hP8B2uF
zhw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{14., 0}, {15., 0.017434285714285715}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAUBS22oKSliBEMQAagYgSk0CFWoKakM2OQNYwo2cAzUOL46+kr
96UovuZ0eqvT9TgsQgjr+k1/u67X65nqLZ137Zzfud7B+dzOud0NvuS8nXQj
fBm+Al+I6HO2Pmfrc7Y+Z+uDL8E3wpfhK/CFDbjr76/f53t57LWnWHuKtadY
e4qtF77krD1nvgxfga/uOe+L6Ivoi+iL6IMvwTfCl+Er8NU9xX+RMeCi
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{15., 0}, {16., 0.017997142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQQFGLmgUoaZCgSgQ9HiBp6GiRcAlFFsgAaSjNAFmABTJA6Giy
QESfBbCNTqf8k6L4N0+nW1/up+vCGLMLX/z/J7PyevdhltpPH2al7eJstA/7
ONppLLxCO3L+DM/Bq+DV8Brs5+G12mm9F7wOXg9vgDdivwmeydGZvX23efl5
HOWe0nJPabmntNxTOnEWXqEt95x5Dl4Fr4bXYD8Pr9WWe868Dl4Pb4A3Yr8J
Xrin9A/JKMMj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{16., 0}, {17., 0.01741142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYxfELmgWQhARRVAHPDVCFqyXhLKKedAAM8higC5BUd4DD1bBA
F+gC3Hfk5cu9L2nav/mleevL7XxdGGOK+Mj7f6XFV5Bbar98vJW2k9tqHw9y
2ukseRV5NXmOvIa8Vvsj3oM8T16nnX7vTd5AXtBO3Je8ibyZPLOnLm0/ms3u
/jxhTzT2RGNPNPZEJ86SV5FXk+fIa8hrtbFn5nnyOm3smXkDeUEbe2beRN5M
XtwT/QOUGLkw
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{17., 0}, {18., 0.017082857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOENmguAwyCQLZ49AAqHJWGRCC7QA1RglwPUInqBWpJygOIw
XKDB01cymey8pGl/86WZxeG8O06cc6vhsff/Mo+v1m7KjnYzdrBbsvPx2ON5
9tO8Lftm3l68wF4bdxGvEK8UL4pXyf/V4jXiteJ17JN5H/F68VwunfnX+/6Y
f68b7InGnmjsicae6JHzbOyJxp6JF9jYM/EK8UrxoniV/F8tXiNeK17Hxp6J
14s37In+Acnc4aM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{18., 0}, {19., 0.01656}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwjAUxvFmmgsgZxDYztMDTOGwJNQiJmd2AJLp7gCzCCRmBygHmCe7
wDQJbcnHS7+XLOvf/PLyyvP1eCmUUvvwxf9vtMHr5cNspAcXZitt4+ykK53m
32kMebV05NyJPEteQ14nHTl/o/0ceaN02u5B3kSep/1m8hbyVvJURa1N+3x/
2nt/wD3RuCca90TjnujEGfJqadwz8yx5DXmdNO6Z7efIG6Vxz8ybyPO030ze
Qt5KXrgn+gvQoOGf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{19., 0}, {20., 0.015471428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOAjEURBuwCCwJBoPAUjQ9wCocloQiEVxgD7DBlwPsBfYCe4BygDVI
LGITNP0lk5/OJE3/My+TWZ2uh/PEGLNJT/5/rMP1jCkz5UdIWSh7yVp5m6Oc
48hXKYsuHMnnla3obuSryddQv0C+lvp15OvJF8k3KF/E96Z+I/nMjti672v5
mU/ve+wJxp5g7AnGnuCsc+SrlLFn4fPK2LPw1eRrqF8gX0v9OvL15IvkG5Sx
Z9FvJF/aE/wDgj7GQQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{20., 0}, {21., 0.014654285714285713}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENmgSNIhgEFoplk9oqXC0JaxE1yHp6gXKAXqAXqMEtB+gF
egEsgt0lkwnvT5r2mS/prM/X02VmjNmGJ75/y6x8vXzYXPvRhi21XdxGe7+L
006z8Ap4JTwHr4JXw2vgtfA6eD28AZ6HN8KbtNPvvuGZAzqz+eK2en7uR7mn
tNxTWu4pLfeUTpyFV8Ar4Tl4FbwaXgOvhdfB6+EN8Dy8Ed6kLff888I9pb9K
VsBG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{21., 0}, {22., 0.013665714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAURC1qFqCkoaBIAwolHgApEl1aJFxCkYouNcoCZgAvkAUygBkg
C2SBLIC/0ekrd5Ll/5qn021vz+t9ZYzZpyf/P6XFFSVr5Y9P2Sg7yU75eJAo
51jlr/guyqLzNfkc+RrytdSvo36efEE51+vJN1C/SP1G8k3km8lnTsSlfRVV
qB7vM/YEY08w9gRjT3DWWWXsCcaeC58jX0O+lvp11M+TLyhjz4VvoH6R+o3k
m8g3ky/tCf4BTni5rA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{22., 0}, {23., 0.012905714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwjAARRs0FyAoDAILyQiGHmAKhyVhSMQEdpZkFyieXWAX2AHGAXaB
XWAWQVvy89P/k2V95qV9q8v9dJ0ZYzb+C///MotTHzYnv5zfgnwr/Nbk3TaM
HGfFl5ODzp3JRZz4SvFV5E/w1XI/J76GHK/Xiq8TXy++Qd47im8Sn9kLZ3b5
rg+P7/OInmD0BKMnGD3BUWfFl5PRE4yeia8UX0VGz+R+TnwNGT0TXye+XnyD
vHcU3yQ+3xP8A9v7xuc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{23., 0}, {24., 0.01268857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQhWGLmgUoaShoQShUeIBUdLRIuKXIAqkRC5gB0iMaygxgBoiU
MsoCYQB8Rk8nv5Oi+G8+nW55vh4vM2PMOn7y/09h8Qoyc+2Hj7PQdjIr7e1G
RjuNJa/UFs6fyHPkVeTV2h/x7rSfJ6/RTuu9yGtpv0BeR95I3kSe2VMXth++
u/fzdsA90bgnGvdE457oxFnySm3cM/MceRV5tTbume3nyWu0cc/Ma2m/QF5H
3kjeRF68J/oHrybjgg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{24., 0}, {25., 0.013034285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAURC1qFqCkoaAFitDgAVLR0YIIFQKJBVIjFjADsEAWSI3MAFkg
EnUWwDY6nXwnWf6veTrddH/ZHkfGmHl48f+nsLg+PmRMfrqQCbmKmZEXKeQU
K76SHHVuJ76KvIy6m/hqctT5h/Rz5FPUvcTXiK+Vfl76deLrxTeIz6yFC/v+
nq+H1X2DPcHYE4w9wdgTnHRWfCUZe2a+iow9M19Nxp5ZP0fGnpmvEV8r/bz0
68TXi28QX9gT/AMsOMst
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{25., 0}, {26., 0.012797142857142858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAUh/ELmgWQGAQWVBGcRFThakmoRXSBEhRJBfYIugtU4TrAMUAX
6AJdgLsjLy98/6RpP/NL85any/E8M8aswxPfv2VWvj4+bK79dGEL7TJupb3d
xGmnWXg5vAJeCa+CV8Nr4Dl4rXb6vQ5eD8/DG+CN8CZ4ZofO7OF6e78e973c
U1ruKS33lJZ7SifOwsvhFfBKeBW8Gl4Dz8FrteWef14Pz8Mb4I3wJnjhntJf
kHjL/w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{26., 0}, {27., 0.012482857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYhuELmgWQGAQWXEm4AVA4MCQk1CJqkLUkXeAYoBbBAh2gDNAF
ahH1hF7Jlz99/4TQ1zy5fPPzdX+ZOOeW/S/+/y/x+qrjTa0fob+ZdRpvYb1e
xbMezlu/o7ezjlw4wEvhZfByeAXeF+CV1sPzXvAqeDW8Bl4Lr4PnNujEnz7f
2/N432pPtfZUa0+19lQPnLfWnmrtOfJSeBm8HF6B9wV4pbX2HHkVvBpeA6+F
18Hr91T/ACoo2PE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{27., 0}, {28., 0.01238}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLEJwkAYhQ9rF7C0sbDVRoh4A6SysxU8S5EskNIiA3i2Qhaw0DID6ABZ
IA6QBbw7eTzyHoTc13z8fNP9aXsYGWPm4Yv//zKL1ztuTL75sAn56MJm5OUi
jpxmxZeTr9G3E58TXyG+UnyV3OfJSVeT03kP8TXkTxKKr5X7OvH14jNr4cze
V+fn93XZoCcYPcHoCUZPcNJZ8eVk9Bz4nPgK8ZXiq+Q+T0ZPMHoOfA0ZPQe+
Vu7rxNeLL/QE/wDuVtWU
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{28., 0}, {29., 0.012071428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYhuELmgFAYhBYsIXTpApXS8JZSLpAJaIGWQyuC3SBDnALVGC7
QBfgruTLJe+XNL3XPOLfXO+X28IYswtf/P+XWb183DL1uwlbp3Zx29SHfVzq
eRZeDq+A5+CV8Cp4NbwGXguvg9fD8/AGeCO8CZ45ojN7/r4en9XzpHuqdU+1
7qnWPdUzZ+Hl8Ap4Dl4Jr4JXw2vgtfA6eD08D2+AN8Kb4IV7qn/v2cWq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{29., 0}, {30., 0.011765714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLmgUoaShooY7dUJEqHS0SpqRggVRULGAGYIEskAEcSqQs
kAWyAH5Gpyffk6Lkbz4ptz7fmsvCGLNNj7z/Vzl8DTHdUvsV0q20vdxGe5dP
O58jr9YWLpzI89p74e7ktdrCxSd5Qfsq3Ju8jryevEjeSN5E/zuTZyx15Q7N
52uPD4s90dgTjT3R2BOdOUderY09C89rY8/Ca7WxZ+EFbexZeB15PXmRvJG8
if53Ji/tif4Bl+rDhg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{30., 0}, {31., 0.010885714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgkAUh/GLtQtY2ljYan/XmlDZ0Zp4lhYsQGNhQuzPAVjABRjgGIAF
WIAB9A7y8uL3Twh8zS/kbS/383VljNmnJ7+XWSdffUxba79D2kbb5+20j4c8
7XkOXgGvhOfhVfBqeA28AK/Vnn/vA6+DF+EN8EZ4Ezzj0NY97en7uj2s3FNa
7ikt95SWe0ovPLwCXgnPw6vg1fAaeAFeqy33/PM6eBHeAG+EN8FL95T+ASVC
yOE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{31., 0}, {32., 0.010451428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQQNENAoVD4YqpILhVVayqKglpVV1DwqomiKq6Ci4B4QLcpdyA
O3CF7pZMJvxJmu43L5PZnq/lZWGM2YUv/n/jnLx8nKX2ewyz0rZx1tqPe5iN
9jwJvFQ7cuMenoWXwXPwcuxXwKvg1fAaeB5eC6+D18Mb0GHh1/H5+Z5uB7mn
tNxTWu4pLfeUnrkEXqot9/zzLLwMnoOXY78CXgWvhtfA8/BaeB28Ht6gPQGb
MM42
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{32., 0}, {33., 0.00992}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOENN8FiwZHQ5QocgQSQXIEaFK4KgqiqIkGg6qqqFlVVV4Wq
q6oh3bfJ5GXnJYT+5stm5vvz7jAzxiz8T/7DXazF51Huqv11/m7aS7lM+3GX
0w6Xk1doC+de2ivxPuSV5FXk1fQ+R+9ryGvJ67RP4v3I68kbyBvJM9u4/Z72
vX5u/mmCPdHYE4090dgTHbycvEIbe6KxZ+SV5FXk1fQ+R+9ryGvJ67SxZ+T1
5A3kjeT5PdETuVPS9g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{33., 0}, {34., 0.008785714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENAoVD1RVTQepWVbGYqiqq6hoSVjUgqnCt4gzlJjgOAOfg
GuyWTCa8SZruM5/4N8fL4bQwxmzDF/+/2zt5+XhL7fcr3Erbxltr36dwifZ8
KbwMXg7PwivgOXglvApeDa+B18Lz8Dp4vXbkpiu8AR32fCTn5+c27mRPadlT
WvaUlj2lZy6Fl8HL4Vl4BTwHr4RXwavhNfBaeB5eB6/Xlj3/vEH7C0amyPY=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{34., 0}, {35., 0.00856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CsOwkAURuEJO2AJWCx4HktgCSTUsgVICAqHAlVVhauqq6phUKi6qgZR
N6qOmUlububcpGmP+dL8s/1xd5gYY+b+Ce94p81aPrNwV+2P9XfTXoS7az8f
4bTj5fAK7cDZF7wSXgWvhtfAs9rL4H3htfA6eD28Af/n4I3wzDZtv6fLpu/f
5bySPaVlT2nZU1r2lI5eDq/Qlj0Tr4RXwavhNfCstuyZeC28Dl4Pb8D/OXgj
PL+n9B91SOAl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{35., 0}, {36., 0.008554285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOwjAURuEGgcJhwA0zQeaKmaJBDDPF1NxCQhOSJYipub4GPAePAU+E
oR25ueHcZFmP+cS/Od9Ol5kxZhu/9P/dwcnLp5trv1/xFto23VL7cY+31p4u
g5fDK+BZeCU8B6+CV8Nr4LXwOngeXq+9S94Ab4QX0HFPf7w+V5+wlz2lZU9p
2VNa9pSeuAxeDq+AZ+GV8By8Cl4Nr4HXwuvgeXi9tuz5543wgvYXuai9Kg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{36., 0}, {37., 0.008291428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPglAUxfE3P4TFZKBYses02P0IblL5Bg6LyWbSRCLZSDQS6ZFINBKJ
ZqL57tvO7t65G8N/+Q3P+pKerwtjzMY98vaXHfb4mcg9tFvr7qkdy720P285
bX85eYW2cPZLXkleRV5NXkPfZ8nryOvJG8gbyZu0t+L9tP3fnckzx7Ddnqtl
FN1O9x32RGNPNPZEY0+093LyCm3sGXgleRV5NXkNfZ8lryOvJ28gbyRv0sae
aOwZeG5P9B9ME65c
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{37., 0}, {38., 0.008437142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAYhuFhMNlMmmYxiE3LkgNhQZZcWhPBYxkYlhaE7TL0igzzIrwT
z5l8/Pj+IO4tD9u3ON+Ol1EURSv/C/+/26d6ujp/Y+t3729ivQk3tX4+/M2s
h4utA+eW1oHr19bbAYSXwEvhZfByvF8Br4R3gufwvRW8Gl4Dr0X7PT+vbn4/
dDvtqdaeau2p1p7qgYuttadae6q155+XwEvhZfByvF8Br4R3gufwvRW8Gl4D
r7X+ArbpwS0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{38., 0}, {39., 0.008442857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E738RK5QF0kyfwEdy0GsxuJBPNpIlEopFoJNI1kWgkkkVJ
Nu+929nZ/c7G4Cu/jf/6cN4fV8aYxD3+HS7fbeXz5O+m/bLuCu3U3137+fCn
Ha6EV8Gr4TXwWngdvB6ehTfAG+FN8GbtwL3hLdrhd3/wTBa32/PzTS/ZNd/I
ntKyp7TsKS17SgevhFfBq+E18Fp4HbwenoU3wBvhTfBmbdkz8hZt2TPy3J7S
f2aZ2UE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{39., 0}, {40., 0.008051428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwkAURAsChUPhikEQHJgqKkhVFTXUNSQURJOKqhpSjgFnKndAcwp2
SyY/vEk2u8+8zM7iVB/O4yAIVu74+5d9rFfpMzF+9S5T443PzPj5cJkbDwmN
L963NPa6fm28HYTwRfDF6JegXwpfBl8OX4F+JfpV+G8DXwtfB3Z7XkfH9+d2
32lPsfYUa0+x9hQPutBYe4q1p1h7/vki+GL0S9AvhS+DL4evQL8S/Sr8t4Gv
ha8z/gKESMEx
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{40., 0}, {41., 0.008542857142857144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENN8FiWw8CLsARSECR9ApVBIFDgWoQFQSHqquqWtSquqqq
uqo6djeZTPomIfSZL9l/ecj2x4UxZuV/4T9evt3I5yncRftn/d2008TfXfv5
CKcdr4BXagfOfrQDl3zhVfBqeA08C8/Ba+F18Hq8d8B7R3gTPLObt9/zen65
9J2vZU9p2VNa9pSWPaWjV8ArtWVPadlz5lXwangNPAvPwWvhdfB6vHfAe0d4
Ezy/p/QfS8jZMA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{41., 0}, {42., 0.008137142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAYxfE7g8lmsmEhONt1biRvgcQMkkgyN29iM5Bs9yEs8Ez4CD6H
1fvhzr5xvo3Bv/zGzvb2uNwXxphdfOT9v9zhy8sttd9jvJW2lVtrD328jfZ0
CXmptnDjnjxLXkaeI6+g/yvJq8iryWvI8+S12gfxOm3h+id5gTruefy+Pudr
OGFPNPZEY0809kRPXEJeqo09Z54lLyPPkVfQ/5XkVeTV5DXkefJabeyJxp4z
L2j/AFZsxqo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{42., 0}, {43., 0.007994285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQheENCSdAoLFY8MXAATgCCa0p4QigUDgUqCoUDlVXVbWoqrqq
qrqqOmY2eZn0TULob75s3uJw3h8nzrml/PQ/3HW7wWcSy92sf17ubr3Se1i/
nnrW4TJr5eK3tXL+Y71W70teTl5BXknv8/S+iryavIa8lryOvJ68gTy3G7fs
OZ9Gp1l6ibAnGnuisScae6KDl1ljTzT2RGPPkZeTV5BX0vs8va8iryavIa8l
ryOvJ28gT/ZE/wE+Wq9H
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{43., 0}, {44., 0.007671428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPgkAYh/GbwWQz2bAQnO0SyUuXSJIwMTcvsRlIFOVLGPDjmPE7eYd7
947n3Rg85bfx31/v59vKGHOIT3r/zzv5CunW2t8p3kbbpttqv8d4O+35Mni5
duKmIzwLr4Dn4Hl4JbwKXg2vgRfwvy28TjtxYw9vQMc9L6/Ps/ePk+wpLXtK
y57Ssqf0zGXwcm3Zc+FZeAU8B8/DK+FV8Gp4DbyA/23hddqy58IbtH+Oxr8a

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{44., 0}, {45., 0.007391428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEPwjAUhBsMvwOLBQ9q83gMCUMiUSRTqDkUqKkpHGpumKqipuamUHNT
c/Q1ubz0Lmn6PvPlcovDeXecGWOW/skfkidbnJnkpvx1PoXySnJXfj4kyiEl
+Spl0bmX8lp8b/LV5GvIZ6mfo34t+Try9con8f2o30C+kXwT+Uwas99zntn9
53LdYE8w9gRjTzD2BAdfSb5KGXuCsWfkq8nXkM9SP0f9WvJ15OuVsWfUbyDf
SL6JfH5P8B+6uM7a
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{45., 0}, {46., 0.007194285714285715}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOHFwsrOyi42KcQuNqncKjaxMSCkkSC4VcAiVRAk19AzxTN4
Au/g7srj4T8QstN88GZ5vh4uE2PMyn/h/8vOysuFTLW/Rp+Z9k3mM9f+fPgs
tMck8FLtgRvX2rMYeDk8C6+AV8Kr4NXwGngO97a4t4PXwxvQ/Z6n/ftzP962
sqd02VO67Cld9pQeuQReql32lC57/nk5PAuvgFfCq+DV8Bp4Dve2uLeD18Mb
tH8BdzfGlw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{46., 0}, {47., 0.006674285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwlAYheGL4A8xalUwalOM/gRBjWabyWQzaVpaspnWlpamZRbbkmlt
ac37XTgc7vlgbG95GGewOay3PefcyD/2DndazPG5szuz36W/C3tsd2Xfb3bs
cIl4Kdu48sGemPcULxMvF69gvwIoXsUOv/cVr2bvzfuJ14jXiteJ55Zx+z0f
0+Gq/znOsCcae6KxJxp7ooOXiJeysScae0ZeJl4uXsHGnpFXsbFn5NVs7Bl5
jXiteJ14fk/0H7+Zwic=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{47., 0}, {48., 0.006305714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAUh/GLwWQz2WZZELHctORNw7DkMKwNYTcNDBfD2l5D38c2n8FX
8d7J4eB3YGxf+TH+2+vt3C2MMbv4pPfvTk6+fLql9nuKt9K26dbaz0e8jfZ8
GbxcO3HTHp6FV8Bz8Er8XwWvhtfAa+F5eD28AG+AN6LjnuHwunSf+1H2lJY9
pWVPadlTeuYyeLm27PnnWXgFPAevxP9V8Gp4DbwWnofXwwvwBnij9hdAvcAF

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{48., 0}, {49., 0.00534}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E738So1WTCqNVHcJNq8QFIJptJNzcSyUaikUjXRLKRsNBI
BDfvvdvZ2f3O5vArv8F/fjjtjzNjzNL9/DNctt3I39TfRftt3V21V/5u2o+7
P+1wObxC23P2Ba+EV8Gr4TXwLLxWO7zeB14Hr8f3DvBGeBM8s4vb7flcf9Pf
4pzIntKyp7TsKS17Sgcvh1doy56RV8Kr4NXwGngWXqste0ZeB6/H9w7wRngT
PLen9B+jVdj+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{49., 0}, {50., 0.004922857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkKEKwlAYRofBpMlkm8UgNi1LLg2EJZfWpuAsA2FLa4s+gvoAPs18H6P3
Tj5+PD+M3VMOh29xuh7OoyAIVu7z/9/tY71Kf2Pjd+9uYrzxNzN+PtzNjYcL
jS/etzT2un5tvB2E8EXwxehL0JeiL4Mvh69AX4m+Cr4Gvha+Duz2nL6On9u9
3mlPsfYUa0+x9hQPutBYe4q1p1h7/vki+GL0JehL0ZfBl8NXoK9EXwVfA18L
X2f8BbLvw6U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{50., 0}, {51., 0.00454}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPglAUhuE7m8HiP7BasWvV6E9w0+rcDEaTyeYMmkgkGolGImEi0Ugk
GonmvXc7O7vv2Ri85Rn7Fofz/jgxxizt497+7tuNfJ7cPbR/lb2n9iqy99L+
ftxp+4vhJfBSbcdFGbwcXgGv1K784f9qeA28Fl4Hr4c3wBvhmV3Yds/p7X2d
zy5r2VNa9pSWPaVlT2nvxfASeKm27Bl4ObwCXqktewb/V8Nr4LXwOng9vAHe
CM/uKf0HtqC20w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{51., 0}, {52., 0.004162857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOwjAYxPEGgcKhcMMsgeDATK1qgkwxhVtIALMEMTU3g58dD8MTDJ6J
tuRy6X3Jsv7NT9z68jhdZ8aYrfv8/39Hi9fN35z9ndwt2Ht/S/ZrdLdih0vE
S9mem3bsQwDFy8Sz4hXsj/dK8Sq258azeDX7HkDxGvFa8Trxemm353sYnpuy
ybEnGnuisScae6IDl4iXsrEnGntGXiaeFa9gY8/Iq9jYM/JqNvaMvEa8VrxO
vJ79A2wYvG8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{52., 0}, {53., 0.0034542857142857144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENGK6BxXIA0OA4AgkExxVQKBwKVNUqXFWDqaraqqq6Yqrq
qtaxu8lk0jdJ0z7zpfmXx+vhNDPGrMIT3+luu618nuPdtWsX7qG9jvfUfr/i
aafL4FntyLkPvBxeAa+EV+H/HLwGXguvg9fDG+CN8Dw8s5922PPnF187v2xk
T2nZU1r2lJY9pZOXwbPasufEy+EV8Ep4Ff7PwWvgtfA6eD28Ad4Iz8MLe0r/
AXuq2B0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{53., 0}, {54., 0.0029314285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENAoVD4YqpILhVVayqoYqqdQ0Jq5ogqup6DTgNByg3QPQO
vQC7JZMJb5KmfeZL8++v98ttZYw5xCe9f3d28hXSrbXfY7yNtk231X4+4u20
l8vg5dqJG4/wLLwCnoNX4v8qeDU8D6+BF+C18Dp4PbwBHfecP6/Jm3CSPaVl
T2nZU1r2lF64DF6uLXv+eRZeAc/BK/F/FbwanofXwAvwWngdvB7eoP0FIi7P
xQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{54., 0}, {55., 0.0026857142857142856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwkAQRTdchGBBFg8eFAkXgACSK6BQOBSoKhSuqq6qqmBQFSRVVZsg
quqY2eRnsv8nTfvMy/SNNsfVbuCcG8uj77DTYo7Pve5s/KpkF+NpIrsa3286
47DU+KC+h7Hqqif5MvLl5CvovtL4HYTGqks+5KvJ19B9Lf2vJ19Hvp58bhmz
9PTf4W892c7QE4yeYPQEoyc4+FJj9ASjZ+TLyJeTr6D7SmP0BKNn5KvJ19B9
Lf2vJ19Hvp580hP8B2T52U0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{55., 0}, {56., 0.00234}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAQRuHFwspOEOwiSAqxW5tUpkq1NqZKIQTBrQIWqdLlGhG8UTyC
t/AA7kaGwTcQsq/5in9zvZ9vM2PMLnzx/zuXy8vHm2u/xnAL7YMNt9R+DOHW
2tMl8FLtyI17eBZeBi+HV8Bz8Ep4FbwanofXwGvhdfB6dNjztF19nu/LUfaU
lj2lZU9p2VN64hJ4qbbs+edZeBm8HF4Bz8Er4VXwangeXgOvhdfB67W/QNe9
5w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{56., 0}, {57., 0.0018228571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkKEOwjAURRv+BAkWPHwAGByWBBAIfgCBQuFQYJiawqFmyNRUwaDmplC4
KRx9TW5uem/SdMecdKe72M6WHedcPxy74/aTMT5XtgP55cOO5IHtRL6cbeS4
THw52XT+Jr67+ArxleKrxOfJQ/O9xVeLryGvzfchP033lfe15Pi7P/G5acqh
57XaPXqb+Qg9wegJRk8weoKjLxNfTkbPxHcXXyG+UnyV+DwZPRNfLb6GjJ5g
9Eze15LRM/GFnuA/EAvVqQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{57., 0}, {58., 0.0015514285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E7g8lm0oSF4Gw3kbiJhEWCozE3b2IzkEjwBmZ9Jmw+gI/i
vbizM7+zMfjKb+y/u9xO14UxZh+e+P7d0cmXj7fUfk3hVto23lr7+Qi30Z4v
gZdqR246wLPwMngOXoH/K+FV8Gp4DTwPr4XXwevhjeiw5yff3t/DOZc9pWVP
adlTWvaUnrkEXqote/55Fl4Gz8Er8H8lvApeDa+B5+G18Dp4PbxR+wtYm8Ct

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{58., 0}, {59., 0.0014342857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAUh/GLL2G2ikHwAfQFFPQRhFl9BZPJZtI0EJZsS2s3LV3T0trS
0trSbd574XDYd2BsX/kx/ovz9ZTNjDHL8MR3utt+J5+XeHftnwv30N7Ee2q/
X/G00+XwCu3IuS+8El4Fz8Kr8X8OXgOvhdfB6+EN8EZ4Hp45TDvsOf+sV9Yf
t7KntOwpLXtKy57SycvhFdqy58Qr4VXwLLwa/+fgNfBaeB28Ht4Ab4Tn4YU9
pf8+QMz1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{59., 0}, {60., 0.001097142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOEGgcKhcMUQQnCLqWJVVVNRVF1DwiJogqjC9RrlHtyiXAaB
ZnfJZNJ5CaG/+bKZ9fleXWZJkuz8L/z/r7T4cuHm7Pfob8E+GH9L9nPwt2LH
S9nX4G3YgRv34hnxMvGsvC+X9xXsyJ3Eq8VrxHPiteJ17MAND/F6ab/n57b9
Vq/yiD3R2BONPdHYEx25lI090dhz4hnxMvGsvC+X9xVs7DnxavEa8Zx4rXgd
G3tOvJ79A6GZyJE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{60., 0}, {61., 0.0009371428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOwjAURuGGN8FiwYNEQcIjkIDFIlFgcChQU1O4qrmpqaKm5hZE1dwE
maNtcnOzc5NlPeYT/3R/2h0mxphZ+OI/3WWzkucx3lX748LdtRfzcA/t1zOe
droMXq4dOfeGZ+EV8Ep4FTwHr4bXwGvheXgdvB7eAM9sxx32/NqfP9/WS9lT
WvaUlj2lZU/p5GXwcm3Zc+RZeAW8El4Fz8Gr4TXwWngeXgevhzfAC3tK/wF8
2u6w
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{61., 0}, {62., 0.0007485714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOFFJJWdlV1sUojd2sTGBcEqIGhlFwTXJpAi1XapvUE8U/AA
nsZ9keGx8yAkf/MRZn1vL4+ZMWYTH3n/7+zw5eUy7c8Yb6Ft5Zba7yHeSnu6
nLxCW7hxS54lryTPaT/FO5FXae+Eu2oLN9zIq8nz5DX0fx15gbyeOu45z17f
fTgesCcae6KxJxp7oicuJ6/Qxp6JZ8kryXPa2DPxKm3sicaeiVeT58lr6P86
8gJ5vfYPXu+q2w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{62., 0}, {63., 0.0005942857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E7g5uPYbU6o8Nm1PkIbFp9BRPJZtJEItlINBLpOgNFGolE
I9G8925nZ3xnY/CV39h/GV9P55kxZuUe/w53O+zk8+Iv0f5Yd3fttb+H9uvp
TztcCi/T9px9w8vhFfBKeBX+z8Kr4TXwWngdvB7eAG+EZ47TdnvOF9/9b7ON
ZE9p2VNa9pSWPaWDl8LLtGXPiZfDK+CV8Cr8n4VXw2vgtfA6eD28Ad4Iz+0p
/QdjnL7E
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{63., 0}, {64., 0.0004457142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/GhIAhaCIIguDAEQXEhDAiG0BwhOkJQW28jlLfoBu3rHh2j
GePx4PuDON/mt3j7y3i+rowxtf/C/7+Tk5cNW2vfwjbaj7vfVvvz9ttpL4vg
xfASeCm8DF4Or4BXwqvgNfBaeBZeB6+HN8BzaH/P7/ycXtPhKPeUlntKyz2l
5Z7SCxfBi+El8FJ4GbwcXgGvhFfBa+C18Cy8Dl4Pb4DntH9GwM8f
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{64., 0}, {65., 0.0004057142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEKgkAUheGh92jR1l3kPiEIghZDgSC4kKSJASFBCAIXvoY+U9G79AI1
d+Bw8VwQ/TcfclaX++m6MMYk4ZF3vMxm+NzI7bSd3F57GsMdtN+vcEfteFY7
Fe9MXk5eQV5JXkX/V5PnyPPkNeS15HXaN+Ee2sKNT/J68gbqsOdv+Um+fr3F
nmjsicaeaOyJjp7Vxp4zLyevIK8kr6L/q8lz5HnyGvJa8jpt7InGnjOvJ2/Q
/gNHq8pK
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{65., 0}, {66., 0.00026571428571428574}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/Ghm7SsZR2gjhAdQahtq/ZFEAQtBEEYcSEIgiAkCILgwgMU
HahNMwOPB98fxPk2v8WbR6f9YWaMWbrP/8Muu60813437aPfXTuzbg/tz9vt
qR0Ww0vgpfAsvBxeAa+EV8Gr4TXwWngdvB7eAG+EN6HdPc/f3/W1WG3kntJy
T2m5p7TcUzp4MbwEXgrPwsvhFfBKeBW8Gl4Dr4XXwevhDfBGeJP2H2ZW2CU=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{66., 0}, {67., 0.00027714285714285715}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkMEGAlEYhUfb9u3bpl0tozbtq0eIpmXPU08TEVEMk4hZDDEMLYZhGEa6
/+U47jmMud/m8/uG28Nm14uiaOQ++/udVws8J7YLeR+7XclH2438uNvIfon4
UrLp4hf5ZL63+DLx5eSp+T7iK8RXkv15X/FVcl8tvkZ8rdzXiS9ah+x6Pn/9
5WwwnqMnGD3B6AlGT7D3JeJLyegJRs/Al4kvJ6Nn4CvEV5LRM/BVcl8tvkZ8
rdzXic/1BP8BQYHINQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{67., 0}, {68., 0.00021428571428571427}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh/FLQRA0CEIgOFiCYDgIFwRB6L5Cba1BOvY8NfQ4TbW09DAt
3WscDn0HxPstv+G/Op73p4kxZuO/8P/dzsnLhptqD72/mfb14m+u/Xz4W2iP
F8GLtQPXL+El8FJ4GbwcXgGvhFfBq+FZeA28Fl4Hz6H9nq/P/X07rLeyp7Ts
KS17Ssue0iMXwYu1Zc8/L4GXwsvg5fAKeCW8Cl4Nz8Jr4LXwOnhO+wuwpNJ+

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{68., 0}, {69., 0.00014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/GhW0Srtm07QEIQBC0sQRAMJGlAEBJEQWjhNewAHaFT2J2a
GXg8+h6I821+i//69rjcF8aYjfv8P1x0juS59bfXtv4O2q/J3VH7O7s7aYeL
4SXwUngZvBxeAa+EZ+FV8Gp4DbwWXg9v0Pbc/IQ3ot2ey3c3XT+rnewpLXtK
y57Ssqd08GJ4CbwUXgYvh1fAK+FZeBW8Gl4Dr4XXwxu0Zc8/b9T+AY5hvNI=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{69., 0}, {70., 0.00010571428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAQRuHgMexsbbVXrGz1CIJpvYIgCIJFQAispFhYCARSBAIBIUUO
oLcRa3cXhiFvQMxrPpZ/djjtj5MkSeb+F/7jnXdr+VyEu2in4a7aT+Pvpv15
+7trx8u0l8F7wMvhGXgFPIv3OXglvApeDa+B18LrtOPzXvB6eAPa7+m+2439
TVeyp7TsKS17Ssue0tHLtGXPkZfDM/AKeBbvc/BKeBW8Gl4Dr4XXacueI6+H
N2j/AeY/2OI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{70., 0}, {71., 0.00010285714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEGw0AUh/HRE3STTXfddtsDpFdojlDaLktvk56ky1JKaQkhhCyGEEIW
IYSSRWeG58n3iMy3+S3+68MlOS6MMRv3+X+4x34nz62/p/bJ30v7lrp7a38/
/rTDZfByeAW8El4Fz8Kr4TXwWngdvB7eAG/U9lz6gzfBM8m83Z7n1dJe71Es
e0rLntKyp7TsKR28DF4Or4BXwqvgWXg1vAZeC6+D18Mb4I3asufMm+C5PaX/
9irJrQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{71., 0}, {72., 0.00008285714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0NEGwmAYxvEpSnQwxogdLDGWZHwZY7Rr2CVEnXY3UZfQpWRdRtfQad+7
PB7f85L2P/n5POvTtT9Poija+p/9/6/v8OXspuyL3Yx9t1uw34O/JXu8WLxE
vJT9MG8lXiZezj6YtxGvEK9kGzfsxKvkfU68WrxG3teK10n7PV/72+f5nR+x
Jxp7orEnGnuiRy4WLxEvZWPPwMvEy9nYM/AK8Uo29gy8St7nxKvFa+R9rXgd
+wcleMoc
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{72., 0}, {73., 0.000045714285714285716}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/Ghm7Rt2z6EIAhaiEIgtJCkCUFIEATBhZdwUYsO0hmq27SK
oJmBx8Pvgei3+SH/+fGSnGbGmIV7/DtclETyufS31j5bdxvt29XdVvv1dLfT
DhfDS7U9Z/fwMu239w7wcngFPAuvxP9V8Gp4DbwWXgevhzeg3Z7943sfP7+V
7Ckte0rLntKyp3TwYniptuw58TJt2XPi5fAKeBZeif+r4NXwGngtvA5eD2/Q
/gOEWu5k
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{73., 0}, {74., 0.00002857142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh3HpTVobWtqjZ/ARgmzsFQIhCBoEQbjhIAiC4SAIgtDgHPYY
PYNr9144HPwOiPdbfsN/fbyEp1UQBBv7ub+/a3iQ585drH2O7N20n8beXfs7
2Xto+0vgpdqOizJ4Bl4Or4BXwqvg1fAaeC28Dl4Pb9B23PSGN6Ltnp9t9nvN
8172lJY9pWVPadlT2nsJvFRb9lx4Bl4Or4BXwqvg1fAaeC28Dl4Pb9CWPRfe
qP0HZEvyuQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{74., 0}, {75., 0.000022857142857142858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAURuFHO2natMbRGmwHQU3bQNtwkIMW0igIgqBACATBgSAIgoIg
CZKD3ntwuXguiJ7JB/7z3THYz4wxC/u4t79bsJHPpbu79sHdQzs623tqv1/u
tP3F2ivnfeAl8FJ4GbwcXgGvhFfBq+G1+N8OXg9vgDfCM9tp2z1P198l/DZr
2VNa9pSWPaVlT2nvxdqy58RL4KXwMng5vAJeCa+CV8Nr8b8dvB7eAG+EZ/eU
/gMa5AAl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{75., 0}, {76., 0.000014285714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEHwnAcxvEpIjqMEbHDMsaywxhjTKZT53oH0Tr2euoUvZ16N+nQqf9/
efz0/THb9/Jhz/Jw3h1HQRCs3OPfv9t3+qr8ja1PvbuJ9cXf1Pr5cDezHi6E
F1l7rp9bX723gBfDS+Cl8DJ4ObwCXgmvglfjfxt4LbwO7fa8v7ab2/uz1p5q
7anWnmrtqR64EF5krT3V2vPPi+El8FJ4GbwcXgGvhFfBq/G/DbwWXmf9BRXB
1n8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{76., 0}, {77., 0.000025714285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh3HpJm1btKl1CEEQtJAGBMGFFE0IQoIQCC48hVBH6ChRx4iO
0LaZgcfD74Hot/kh/+nhsj9Noiiauce/w8Umls+Fv7W29bfRvt/cbbXfL3c7
7XAJPAMvhZfBy+EV2kvvHeFZeCW8Cl6N/2u0z567wmvhdfB6tNvzOR8+j993
JXtKy57Ssqe07CkdvASegZfCy+Dl8Apt2XPkWXglvApejf9rtGXPkdfC6+D1
2n/g/ucX
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{77., 0}, {78., 0.000011428571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh3HpTVobWtqjZ6g3CLKxVxCCIGgQBOFGgyAIhoMgCIKDc1Rv
ET1Ca/deOBz8Doh+yw/5T7eH9W4SBMHMPu7tL9qs5HPh7qi9D+2dtK/G3ln7
9bR30fYXw0u0HRem8Iz223k3eBm8HF4Br8T/VfBqeA28Fl4Hr4c3oO2ej3n6
uf++S9lTWvaUlj2lZU9p78XwEm3Zc+QZbdlz5GXwcngFvBL/V8Gr4TXwWngd
vB7eoP0Hy3Dxlw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{78., 0}, {79., 0.000011428571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoEnzcA3ZCoJs2G4EW0KrCIKgKBCEInAgiILgQBAM
wUHvPjhc3rkg+k8+8Mx3x81+ZoxZ2Efe7i5hgM+V3FX7ENm7aSdyd+3XU07b
XUpepi1c9NY+ifclLyevIK8kryavIa8lryOvJ28gb9R2vzuRZ7Z+2z0fy7g6
/z5r7InGnmjsicaeaOel5GXa2BONPT0vJ68grySvJq8hryWvI68nbyBv1Mae
nmf3RP8Bcnj4ww==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{79., 0}, {80., 5.7142857142857145*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0NEGwlAYwPGjiOhixBi7WMZYknEyxuQ8Q3qCaLe9TdQj9CKR9Rg9Q7ed
s3w++3/Mzv/m55xvdboczhNjzNp/4f+fo5OTDTPV7sLMtO83P3Ptd+9noT1M
pL0L3hJeDC+Bl8LL4OXwCnilduD6DbwK77XwangN7tfCc2i/z9f2+nl8n3vZ
p7TsU1r2KS37lB64SFv2OfJieAm8FF4GL4dXwCu1ZZ8jr8J7LbwaXoP7tfCc
9g+GAdof
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{80., 0}, {81., 2.8571428571428573*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoImNQwiCoIGkBIEDSXohCAqBIDhwFUEtoaVEjl1B
a2jauw8OF88F0X/ygWd+rg6XmTFm4R55+wuTEJ+B3Eb7at1ttR9yO+3h426v
7S8iL9YWzh61n+KdyEvJy8jLybPkFeSV5NXaK/Fu5DX0vy15HXk9tdvzvbx/
X79xjT3R2BONPdHYE+29iLxYG3uisefES8nLyMvJs+QV5JXk1drYc+I19L8t
eR15vfYfP9Ll7Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{81., 0}, {82., 5.7142857142857145*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOHFS1jbioWgtXgG8QSCsfQKgiAIFoFAYMUiEAgEUgQCQiDF
HkC9g8ewc9/C8Nh5EJK/+Qgz2R03+5ExZuofeYc7bdf4XMidtRO5i/bd+rtq
f17+btrhUvIy8nLyrPZbvAd5hfZSvJK8iryavIa8lv6v0z6I9ySvJ28gz1H7
PcflfOZ+3xX2RGNPNPZEY0908FLyMvJy8qw29oy8Qht7Rl5FXk1eQ15L/9dp
Y8/I68kbyHPaf2Ex1pw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{82., 0}, {83., 8.571428571428571*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoEnzEIIgaCBJgtBAkh4EQYIgCA5cRWBLaCNBmLtw
DU5998Hh4rkQ+U8+9Cyvz9NtYYxZuZ/8+wvOAR43cjttK7fXfrfuDtr/zt1R
219IXkReTF6i3Yt3IS8lLyPPagvX3rWF6x7k5eQV5JX0fhV9b01eQ+32/K1f
w2f8brEnGnuisScae6K9F5IXkReTl2hjz5mXkpeRZ7WxJxp7zrycvIK8kt6v
ou+tyWu0J6CH5MU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{85., 0}, {86., 2.8571428571428573*^-6}]}}}, {}, {}}, \
{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 90], 0.011111111111111112`]], Thickness[Large], 
      LineBox[CompressedData["
1:eJw12Hs8VOkfB/CpqCxFxiUh17GRNC6DIXO+7reJmYmisqE2hZZoQypjinIr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       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox["\"p(\[Lambda])\"", TraditionalForm]},
  AxesOrigin->{-16.9, 0},
  Background->RGBColor[0.96, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{-15, 80}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.804090303435656*^9, 3.80409032923905*^9}, 
   3.804090418614999*^9, 3.8040912253306913`*^9, 3.81104826818887*^9, 
   3.811048309452607*^9, {3.811048570248034*^9, 3.811048598544284*^9}, 
   3.811048650577263*^9, 3.811048684336525*^9, {3.811048718393808*^9, 
   3.811048734492721*^9}, 3.811048819010223*^9, {3.8110488668656178`*^9, 
   3.8110489441956873`*^9}, 3.811049171327136*^9, 3.811051433743347*^9, 
   3.8110516272343893`*^9, 3.811056703889797*^9, 3.811071608389143*^9, 
   3.8110741466927567`*^9, 3.8110744080548887`*^9, 3.811074749314719*^9, 
   3.8110748202513113`*^9, 3.8110748621560917`*^9, 3.811074931059176*^9, 
   3.811074970803356*^9, 3.811075139996636*^9, 3.811075281410219*^9, 
   3.811075354495026*^9, 3.8110754953809423`*^9, 3.811075665746203*^9, 
   3.811076037477166*^9, 3.811079187784968*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"843414a2-df12-447a-bfb7-941f470a5b8b"]
}, Open  ]],

Cell[TextData[{
 "Exact and numerical (6-digit precision) values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"], ",", " ", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e6d29334-44f5-46b6-96b5-7d6ef6ac2251"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["p",
     FontSlant->"Plain"], "-"], TraditionalForm]],ExpressionUUID->
  "25fa8f3d-5a5c-4132-8f37-f91a5215c73e"],
 " and comparison with simulation results (PpSim, PnSim, ppSim)."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811042813897582*^9, 3.811042876292247*^9}, {3.811047845831872*^9, 
   3.811047903317459*^9}, {3.811047965964416*^9, 3.8110479840205803`*^9}, {
   3.811051503355854*^9, 3.811051511675956*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"202fed82-05da-4a23-ae78-d7caf31db1a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pp", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047920022396*^9, 3.811047920229415*^9}, 
   3.811079009650775*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"a33ba08e-8cb3-4f57-8461-51831dc87790"],

Cell[BoxData[
 FractionBox[
  "1081465514050727881454721060112515583485565423713832558907275194925056", 
  "97327453648743672783790144527749033795901408624680013074608083129650401"]],\
 "Output",
 CellChangeTimes->{
  3.8110479207570267`*^9, 3.811048312375415*^9, 3.8110489464882174`*^9, 
   3.811049175133809*^9, 3.8110514362007236`*^9, 3.811051629690895*^9, 
   3.811071649008684*^9, 3.811074148732233*^9, 3.811074410254488*^9, 
   3.811074753730339*^9, 3.81107486555569*^9, 3.8110749732583427`*^9, 
   3.811075142082252*^9, {3.811075225656707*^9, 3.8110752600395803`*^9}, 
   3.811075356837936*^9, 3.81107549777831*^9, 3.8110756679268084`*^9, 
   3.811076039944525*^9, 3.811079191055153*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"50b28320-c5a4-4fdd-ba57-0ea6f9fa8782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Pp", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "PpSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110479327966747`*^9, 3.811047936811308*^9}, {
  3.811048329478827*^9, 3.8110483322382708`*^9}, {3.811048767504613*^9, 
  3.811048788874834*^9}, {3.8110514995007668`*^9, 3.81105150144361*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"2211a1a6-433b-42d6-bc6f-08ea2c910c52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.011111618289673478`6.", ",", "0.01136`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.811047937431951*^9, {3.811048314375945*^9, 3.8110483326259003`*^9}, {
   3.811048491879014*^9, 3.811048516713608*^9}, 3.811048667166606*^9, {
   3.811048771857484*^9, 3.811048789200437*^9}, 3.811048948624996*^9, 
   3.811048987547351*^9, 3.811049177238283*^9, 3.811051437995557*^9, 
   3.811051631821109*^9, 3.811074151333783*^9, 3.811074412051826*^9, 
   3.811074755278916*^9, 3.811074867213046*^9, 3.8110749748663597`*^9, 
   3.8110751684758577`*^9, {3.8110752272769823`*^9, 3.8110752616064863`*^9}, 
   3.811075358909197*^9, 3.8110754994776363`*^9, 3.811075670380402*^9, 
   3.8110760413959723`*^9, 3.811079193310892*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"1d8b4836-9d11-4a03-8058-4eeb91f73428"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pn", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047946228709*^9, 3.811047957563841*^9}, {
   3.8110483279860497`*^9, 3.811048362610601*^9}, {3.811048435937435*^9, 
   3.8110484361519327`*^9}, 3.811079010742605*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"90569aa9-27cc-4a80-a25c-8190e8290393"],

Cell[BoxData[
 FractionBox["2316382690759499324916571393", 
  "97327453648743672783790144527749033795901408624680013074608083129650401"]],\
 "Output",
 CellChangeTimes->{{3.811048316111126*^9, 3.81104836323598*^9}, {
   3.811048407429669*^9, 3.811048436457815*^9}, 3.811048951507875*^9, 
   3.811048993947567*^9, 3.8110514410334473`*^9, 3.811051634336369*^9, 
   3.811074153236895*^9, 3.811074414102923*^9, 3.811074758568514*^9, 
   3.811074871076468*^9, 3.811074979034133*^9, 3.8110753606794233`*^9, 
   3.811075501967617*^9, 3.811075681579112*^9, 3.81107604344379*^9, 
   3.8110791980499563`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"06cef70e-cbfa-4cec-862d-a385680bacb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Pn", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "PnSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110484456729193`*^9, 3.811048449080318*^9}, {
  3.811048779265707*^9, 3.811048786554887*^9}, {3.811051496316642*^9, 
  3.8110514973636627`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9e1f128f-c2b6-40a8-b169-7be38da03888"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.379988999937634528328779159179562`6.*^-44", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.811048449549217*^9, 3.811048498091805*^9, {3.811048783129066*^9, 
   3.8110487870327597`*^9}, 3.811048953640383*^9, 3.811048995737956*^9, 
   3.811049181566389*^9, 3.811051442817299*^9, 3.811051636400262*^9, 
   3.8110741550829144`*^9, 3.811074416651434*^9, 3.81107476033337*^9, 
   3.8110748728173647`*^9, 3.811074980434803*^9, 3.811075362973216*^9, 
   3.8110755043675547`*^9, 3.81107568333842*^9, 3.811076045183262*^9, 
   3.8110792000518303`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"ed33361f-d648-482b-9c6c-58dfc19d4a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pp", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047946228709*^9, 3.811047957563841*^9}, {
   3.8110483279860497`*^9, 3.811048362610601*^9}, {3.811048435937435*^9, 
   3.8110484361519327`*^9}, {3.8110489792036247`*^9, 3.8110489797572927`*^9}, 
   3.81107901229021*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"2ade9d75-b5d1-4134-ab20-77f2d3f68e3c"],

Cell[BoxData[
 FractionBox["1306694118744864", "1628413597910449"]], "Output",
 CellChangeTimes->{{3.811048316111126*^9, 3.81104836323598*^9}, {
   3.811048407429669*^9, 3.811048436457815*^9}, 3.811048951507875*^9, 
   3.811048998354109*^9, 3.811049190683614*^9, 3.811050058791404*^9, 
   3.8110514444253893`*^9, 3.811051639175168*^9, 3.811074157655939*^9, 
   3.81107441866901*^9, 3.811074762173533*^9, 3.811074874418118*^9, 
   3.811074981900848*^9, 3.811075365347856*^9, 3.8110755055436573`*^9, 
   3.811075684872581*^9, 3.811076046752657*^9, 3.81107920181924*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"faf1f024-cbab-4237-a33d-5eafe67f3370"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"pp", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "ppSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110484456729193`*^9, 3.811048449080318*^9}, {
  3.811048779265707*^9, 3.811048786554887*^9}, {3.811049003830186*^9, 
  3.811049006878236*^9}, {3.8110514930365*^9, 3.811051494099292*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"b77d088a-124c-4276-af87-7af20c699842"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8024338045454731886`6.", ",", "0.8026971428571429`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.811048449549217*^9, 3.811048498091805*^9, {3.811048783129066*^9, 
   3.8110487870327597`*^9}, 3.811048953640383*^9, 3.81104900737484*^9, 
   3.811049183950283*^9, 3.811050061225174*^9, 3.811051445706081*^9, 
   3.811051642308358*^9, 3.811071612979557*^9, 3.81107415950394*^9, 
   3.811074420074162*^9, 3.8110746218423033`*^9, 3.811074763707779*^9, 
   3.811074876124854*^9, 3.8110749832540083`*^9, 3.8110753669318047`*^9, 
   3.81107550789362*^9, 3.811075686244285*^9, 3.81107604800878*^9, 
   3.811079203998993*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"92c71954-daa5-49d7-a66d-bb370ae390b5"]
}, Open  ]],

Cell["\<\
Exact and numerical (6-digit precision) values for moment and absolute moment \
and comparison with simulation results (m\[Gamma]Sim, am\[Gamma]Sim).\
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811042813897582*^9, 3.811042876292247*^9}, {3.811047845831872*^9, 
   3.811047903317459*^9}, {3.811047965964416*^9, 3.8110479840205803`*^9}, {
   3.811050099040894*^9, 3.8110501007283363`*^9}, {3.811050132829728*^9, 
   3.8110501629492493`*^9}, {3.8110505042244577`*^9, 3.811050541210257*^9}, {
   3.811050583019668*^9, 3.811050587819271*^9}, {3.8110514699226027`*^9, 
   3.811051474698792*^9}, {3.811076225905336*^9, 3.811076230145508*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c526b1c0-a4bd-42dc-9894-9ea98152c2a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m\[Gamma]", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.811050557658792*^9, 3.8110505996443777`*^9}, {
   3.811059101600688*^9, 3.811059106058036*^9}, 3.811079014387586*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"162a5e47-7aa2-4840-9169-7aa6d6c96fc9"],

Cell[BoxData[
 FractionBox["44", "3"]], "Output",
 CellChangeTimes->{{3.811050564177815*^9, 3.8110506000136547`*^9}, 
   3.811051453828186*^9, 3.8110516462742567`*^9, {3.811059097344921*^9, 
   3.811059106811615*^9}, 3.811059139246149*^9, 3.81107161648759*^9, 
   3.811071652903393*^9, {3.811073044218772*^9, 3.811073071890307*^9}, 
   3.811074162722332*^9, 3.811074423881062*^9, {3.8110744627616587`*^9, 
   3.8110744766633463`*^9}, 3.811074582428028*^9, 3.8110746315809937`*^9, 
   3.811074766347086*^9, 3.8110748826085367`*^9, 3.811074988024763*^9, 
   3.81107537203815*^9, 3.811075688652725*^9, 3.8110758669578876`*^9, 
   3.811076051312997*^9, 3.811079206622611*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"1b7007e3-21ea-43ef-b846-c294cc8026cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"m\[Gamma]", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "m\[Gamma]Sim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.811050606879169*^9, 3.81105061751075*^9}, {
  3.811051456035946*^9, 3.811051478436247*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"3a7b3036-e3a3-4d72-a799-e3877b463fb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.6666666666666666667`6.", ",", "14.672615206405915`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.811050618605712*^9, 3.811051649317033*^9, 3.811059110512855*^9, 
   3.811059144004589*^9, 3.811059194933358*^9, 3.81107162079992*^9, 
   3.811071655011592*^9, 3.811071699527516*^9, 3.811072918849419*^9, 
   3.811072984566279*^9, {3.81107304960944*^9, 3.81107307877076*^9}, 
   3.811074193335535*^9, 3.811074427996266*^9, 3.811074584376917*^9, 
   3.811074635570949*^9, 3.81107470312866*^9, 3.8110747688120747`*^9, 
   3.811074888221925*^9, 3.811074994610382*^9, 3.8110753737222013`*^9, 
   3.811075691097433*^9, 3.8110758356027403`*^9, 3.8110758703499823`*^9, 
   3.811076052706316*^9, 3.811079208973588*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"5cc3438f-2271-4d49-85ec-5319d98bc330"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"am\[Gamma]", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{
  3.81105062877236*^9, {3.811058418665401*^9, 3.8110584199452467`*^9}, 
   3.8110790168004227`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"d2778619-a87f-4b8b-9c73-ef417ca42bba"],

Cell[BoxData[
 FractionBox["76418932298524948", "4885240793731347"]], "Output",
 CellChangeTimes->{
  3.8110506297910633`*^9, 3.811051653143716*^9, 3.811056713960895*^9, {
   3.811058416601844*^9, 3.811058420752544*^9}, 3.8110585094892883`*^9, 
   3.811071625964892*^9, 3.811071657661281*^9, 3.811071837126421*^9, 
   3.8110742039009123`*^9, 3.811074442587031*^9, 3.811074587932012*^9, 
   3.811074640060484*^9, 3.811074772787274*^9, 3.811074893922188*^9, 
   3.8110749986213512`*^9, 3.811075375716402*^9, 3.811075693846636*^9, 
   3.811076055467572*^9, 3.811079211135285*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"89aa02ca-eb6d-4827-9b72-d7d546da4c05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"am\[Gamma]", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "am\[Gamma]Sim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.811050636204842*^9, {3.811051482196602*^9, 3.811051489331603*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"046846f8-003e-44c4-8319-05a67858a12f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.642817933679818929`6.", ",", "15.648756262338116`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8110506372750473`*^9, 3.811051664467519*^9, 
  3.8110566138712597`*^9, 3.8110567235750628`*^9, 3.8110583121394*^9, 
  3.811058423638492*^9, 3.811058476248919*^9, 3.8110585131314583`*^9, 
  3.8110716287708273`*^9, 3.8110716596896067`*^9, 3.8110717052931643`*^9, 
  3.811071821443944*^9, 3.8110726933532057`*^9, 3.811072996805969*^9, 
  3.81107421265703*^9, 3.811074446067868*^9, 3.811074589688315*^9, 
  3.811074644284787*^9, 3.811074707974359*^9, 3.8110747742820463`*^9, 
  3.811074900097176*^9, 3.8110750045902777`*^9, 3.811075377262176*^9, 
  3.81107569539788*^9, 3.811075838059054*^9, 3.8110760568117*^9, 
  3.811079213223674*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"12e1175d-67c4-4a99-9aa0-0e5c00cb96b4"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox["Module", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[":", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[" ", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   RowBox[{
   "Monte", " ", "Carlo", " ", "simulation", " ", "for", " ", "generating", 
    " ", "eigenvalues", " ", "for", " ", "m", " ", "number", " ", "of", " ", 
    "weighted", 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], "difference", " ", "of", " ", "indpendent", " ", 
    "Wishart", " ", 
    RowBox[{"matrices", ".", " ", 
     StyleBox["It", "Subsubsection",
      FontWeight->"Plain",
      FontSlant->"Italic"]}], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox["also", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox["returns", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox["the", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    RowBox[{
     StyleBox["positivity", "Subsubsection",
      FontWeight->"Plain",
      FontSlant->"Italic"], 
     StyleBox[
      StyleBox["/", "Subsubsection",
       FontWeight->"Plain",
       FontSlant->"Italic"], "Subsubsection",
      FontWeight->"Plain",
      FontSlant->"Italic"], 
     StyleBox[
      RowBox[{
       StyleBox[
        StyleBox[
         StyleBox["n", "Subsubsection",
          FontWeight->"Plain",
          FontSlant->"Italic"], "Subsubsection",
         FontWeight->"Plain",
         FontSlant->"Italic"], "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "eg", 
       StyleBox["a", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "ti", 
       StyleBox["v", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "i", 
       StyleBox["t", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], 
       StyleBox[
        StyleBox["y", "Subsubsection",
         FontWeight->"Plain",
         FontSlant->"Italic"], "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"]}]]}], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox["probabilities", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox[" ", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], " "}]], "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox["and", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], 
    StyleBox[
     RowBox[{"moments", "."}], "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"]}]}], "Subsubsection",
  FontWeight->"Plain",
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.7976521054424*^9, 3.7976521319865522`*^9}, {
   3.797653756638776*^9, 3.7976537566784487`*^9}, {3.797655322025078*^9, 
   3.797655323569248*^9}, {3.797655495977682*^9, 3.797655530298149*^9}, {
   3.797655892062005*^9, 3.7976558933251133`*^9}, {3.804089532634779*^9, 
   3.804089646116477*^9}, {3.804089732061757*^9, 3.804089734585946*^9}, 
   3.804089766774363*^9, {3.804089799840665*^9, 3.8040898650511303`*^9}, {
   3.804090341872135*^9, 3.804090342623646*^9}, {3.8040903764158697`*^9, 
   3.8040904054783688`*^9}, {3.804090534948455*^9, 3.804090559906926*^9}, 
   3.8040910240307007`*^9, 3.811055196087332*^9, {3.81105528597084*^9, 
   3.811055291856153*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d938ade2-0573-4a80-8478-46a2f9fc9b40"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e9f65363-95c3-4a48-930d-668dd10f9a6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MCev", "[", 
    RowBox[{
    "mx_", ",", "nx_", ",", "n1x_", ",", "n2x_", ",", "a1x_", ",", "a2x_", 
     ",", "\[Gamma]x_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "=", "mx"}], ",", 
       RowBox[{"n", "=", "nx"}], ",", 
       RowBox[{"n1", "=", "n1x"}], ",", 
       RowBox[{"n2", "=", "n2x"}], ",", 
       RowBox[{"a1", "=", "a1x"}], ",", 
       RowBox[{"a2", "=", "a2x"}], ",", 
       RowBox[{"\[Gamma]", "=", "\[Gamma]x"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ev", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"PpSim", "=", "0"}], ";", 
      RowBox[{"PnSim", "=", "0"}], ";", 
      RowBox[{"ppSim", "=", "0"}], ";", 
      RowBox[{"m\[Gamma]Sim", "=", "0"}], ";", 
      RowBox[{"am\[Gamma]Sim", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", " ", "m"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n1"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n1"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"B", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n2"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n2"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WA", "=", 
             RowBox[{"A", ".", 
              RowBox[{"ConjugateTranspose", "[", "A", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WB", "=", 
             RowBox[{"B", ".", 
              RowBox[{"ConjugateTranspose", "[", "B", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"H", "=", 
             RowBox[{
              RowBox[{"a1", " ", "WA"}], "-", 
              RowBox[{"a2", " ", "WB"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[CapitalLambda]", "=", 
             RowBox[{"Chop", "[", 
              RowBox[{"Eigenvalues", "[", "H", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"PpSim", "=", 
             RowBox[{"PpSim", "+", 
              RowBox[{"Boole", "[", 
               RowBox[{"AllTrue", "[", 
                RowBox[{"\[CapitalLambda]", ",", 
                 RowBox[{
                  RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"PnSim", "=", 
             RowBox[{"PnSim", "+", 
              RowBox[{"Boole", "[", 
               RowBox[{"AllTrue", "[", 
                RowBox[{"\[CapitalLambda]", ",", 
                 RowBox[{
                  RowBox[{"#", "<", "0"}], "&"}]}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ppSim", "=", 
             RowBox[{"ppSim", "+", 
              RowBox[{"Count", "[", 
               RowBox[{"\[CapitalLambda]", ",", 
                RowBox[{"x_", "/;", 
                 RowBox[{"x", ">", "0"}]}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"m\[Gamma]Sim", "=", 
             RowBox[{"m\[Gamma]Sim", "+", 
              RowBox[{"Total", "[", 
               SuperscriptBox["\[CapitalLambda]", "\[Gamma]"], "]"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"am\[Gamma]Sim", "=", 
             RowBox[{"am\[Gamma]Sim", "+", 
              RowBox[{"Total", "[", 
               SuperscriptBox[
                RowBox[{"Abs", "[", "\[CapitalLambda]", "]"}], "\[Gamma]"], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"ev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"ev", ",", "\[CapitalLambda]"}], "]"}]}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ",", "i"}], "]"}], ";", 
      RowBox[{"PpSim", "=", 
       RowBox[{"PpSim", "/", "m"}]}], ";", 
      RowBox[{"PnSim", "=", 
       RowBox[{"PnSim", "/", "m"}]}], ";", 
      RowBox[{"ppSim", "=", 
       RowBox[{"ppSim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";", 
      RowBox[{"m\[Gamma]Sim", "=", 
       RowBox[{"m\[Gamma]Sim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";", 
      RowBox[{"am\[Gamma]Sim", "=", 
       RowBox[{"am\[Gamma]Sim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.804089278693499*^9, 3.804089376508889*^9}, {3.8040894302060633`*^9, 
   3.804089480287756*^9}, {3.80408957467621*^9, 3.804089579469366*^9}, {
   3.804090347165884*^9, 3.804090350928763*^9}, {3.804090993239914*^9, 
   3.8040910089817343`*^9}, {3.811048018594475*^9, 3.811048126599565*^9}, 
   3.811048230259678*^9, {3.811049025723524*^9, 3.8110490430171967`*^9}, {
   3.81105070482277*^9, 3.8110507827264957`*^9}, 3.811050815523752*^9, {
   3.811050931244665*^9, 3.811051065326062*^9}, {3.81105115534433*^9, 
   3.81105115792731*^9}, {3.811051336353293*^9, 3.811051339067923*^9}, {
   3.811051526896459*^9, 3.8110515418247557`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[24]:=",ExpressionUUID->"3c583132-4dcb-4077-9aa5-850d67e936f2"]
}, Open  ]]
},
WindowSize->{1196, 610},
WindowMargins->{{Automatic, -374}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ec3356ae-b579-49cb-9a1e-ede61eec8cbd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 606, 18, 91, "Section",ExpressionUUID->"38016c78-f999-41e1-ae77-8a37df55f0f6"],
Cell[CellGroupData[{
Cell[1189, 42, 446, 7, 52, "Section",ExpressionUUID->"3b047058-11cd-4c51-b185-97c1a98cd0ec"],
Cell[1638, 51, 432, 11, 53, "Input",ExpressionUUID->"a56667f7-d85f-4829-9718-d364ac9c2a6c"],
Cell[2073, 64, 7504, 206, 641, "Input",ExpressionUUID->"97ce854b-8784-4b4e-89f0-7d75df6603c5"],
Cell[9580, 272, 946, 18, 51, "Text",ExpressionUUID->"dfbd6e3d-0dc8-4753-a58c-2c7cdd6f47f8"],
Cell[10529, 292, 1968, 48, 34, "Input",ExpressionUUID->"32141e78-531b-4e19-9953-1631fd51fecf"],
Cell[12500, 342, 590, 9, 51, "Text",ExpressionUUID->"337d436b-19dc-46d6-8074-a5d42dfbdb90"],
Cell[13093, 353, 371, 10, 47, "Input",ExpressionUUID->"1bd20b3b-5f3e-44b7-83d6-6ca5e1a682aa"],
Cell[13467, 365, 923, 20, 51, "Text",ExpressionUUID->"fdd004c8-9c23-45bc-ad6e-93d95fded48b"],
Cell[14393, 387, 595, 18, 30, "Input",ExpressionUUID->"b8073a80-c49f-4fdd-8b3c-6a6fef39a3ec"],
Cell[14991, 407, 1025, 22, 51, "Text",ExpressionUUID->"46b6332c-e450-4d2a-87ea-f765804cee45"],
Cell[16019, 431, 666, 18, 30, "Input",ExpressionUUID->"4f35e9ce-64d4-4b8e-910a-c41a3d9c783c"],
Cell[16688, 451, 1641, 40, 74, "Text",ExpressionUUID->"a5f817e4-0d7b-4b70-a951-8bcd83f5bd28"],
Cell[18332, 493, 1312, 37, 52, "Input",ExpressionUUID->"2195b7e5-7149-4a11-a8d5-fe227b738d9e"],
Cell[19647, 532, 844, 12, 51, "Text",ExpressionUUID->"3b232d69-a133-4629-8515-1c183e1af790"],
Cell[20494, 546, 1356, 37, 52, "Input",ExpressionUUID->"c033f45e-f585-49f7-9933-8330e4779fcc"],
Cell[21853, 585, 903, 13, 51, "Text",ExpressionUUID->"93bda020-30ea-457b-bb8c-4ac1568846ee"],
Cell[22759, 600, 1739, 47, 54, "Input",ExpressionUUID->"0ef6d7ea-00f7-463a-836b-208f8b32c3d1"],
Cell[24501, 649, 224, 4, 53, "Input",ExpressionUUID->"a8657d6a-d575-40a2-8796-9ae54f117692"],
Cell[24728, 655, 1613, 24, 74, "Text",ExpressionUUID->"dd6262ab-b02f-4da8-8485-f135f1f1ee76"],
Cell[26344, 681, 904, 21, 46, "Input",ExpressionUUID->"d3431683-c788-472c-9418-76163275e634"],
Cell[CellGroupData[{
Cell[27273, 706, 334, 8, 30, "Input",ExpressionUUID->"f5e92ef7-497b-48bb-a0ab-6e70aed389cf"],
Cell[27610, 716, 5125, 117, 219, "Output",ExpressionUUID->"ceebccca-e403-4ade-b42d-739957df95f6"]
}, Open  ]],
Cell[32750, 836, 375, 9, 30, "Input",ExpressionUUID->"60745e48-62c2-462f-8095-47b503b2b127"],
Cell[33128, 847, 923, 21, 30, "Input",ExpressionUUID->"ac9581ef-147e-44a7-9922-4fc31a757f6b"],
Cell[34054, 870, 1352, 21, 51, "Text",ExpressionUUID->"6fda518b-ea4f-429f-b5c5-d70ad61b729f"],
Cell[35409, 893, 947, 27, 30, "Input",ExpressionUUID->"1b38f733-e011-4246-876a-7bc20390d8c3"],
Cell[36359, 922, 1619, 25, 97, "Text",ExpressionUUID->"ac88165e-6e9b-44c2-a02a-21aa6064553d"],
Cell[37981, 949, 729, 14, 46, "Input",ExpressionUUID->"938ed773-7fce-4b6b-ad19-2fa7ca6f6f39"],
Cell[CellGroupData[{
Cell[38735, 967, 1524, 38, 73, "Input",ExpressionUUID->"e97f0239-3077-430f-be97-c7af119688e9"],
Cell[40262, 1007, 127373, 2345, 274, "Output",ExpressionUUID->"843414a2-df12-447a-bfb7-941f470a5b8b"]
}, Open  ]],
Cell[167650, 3355, 1890, 39, 51, "Text",ExpressionUUID->"202fed82-05da-4a23-ae78-d7caf31db1a4"],
Cell[CellGroupData[{
Cell[169565, 3398, 270, 6, 30, "Input",ExpressionUUID->"a33ba08e-8cb3-4f57-8461-51831dc87790"],
Cell[169838, 3406, 777, 14, 51, "Output",ExpressionUUID->"50b28320-c5a4-4fdd-ba57-0ea6f9fa8782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170652, 3425, 458, 10, 30, "Input",ExpressionUUID->"2211a1a6-433b-42d6-bc6f-08ea2c910c52"],
Cell[171113, 3437, 834, 14, 34, "Output",ExpressionUUID->"1d8b4836-9d11-4a03-8058-4eeb91f73428"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171984, 3456, 370, 7, 30, "Input",ExpressionUUID->"90569aa9-27cc-4a80-a25c-8190e8290393"],
Cell[172357, 3465, 681, 12, 51, "Output",ExpressionUUID->"06cef70e-cbfa-4cec-862d-a385680bacb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173075, 3482, 411, 10, 30, "Input",ExpressionUUID->"9e1f128f-c2b6-40a8-b169-7be38da03888"],
Cell[173489, 3494, 678, 13, 37, "Output",ExpressionUUID->"ed33361f-d648-482b-9c6c-58dfc19d4a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174204, 3512, 423, 8, 30, "Input",ExpressionUUID->"2ade9d75-b5d1-4134-ab20-77f2d3f68e3c"],
Cell[174630, 3522, 650, 10, 51, "Output",ExpressionUUID->"faf1f024-cbab-4237-a33d-5eafe67f3370"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175317, 3537, 453, 10, 30, "Input",ExpressionUUID->"b77d088a-124c-4276-af87-7af20c699842"],
Cell[175773, 3549, 741, 14, 34, "Output",ExpressionUUID->"92c71954-daa5-49d7-a66d-bb370ae390b5"]
}, Open  ]],
Cell[176529, 3566, 1676, 24, 51, "Text",ExpressionUUID->"c526b1c0-a4bd-42dc-9894-9ea98152c2a0"],
Cell[CellGroupData[{
Cell[178230, 3594, 327, 7, 30, "Input",ExpressionUUID->"162a5e47-7aa2-4840-9169-7aa6d6c96fc9"],
Cell[178560, 3603, 754, 12, 51, "Output",ExpressionUUID->"1b7007e3-21ea-43ef-b846-c294cc8026cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179351, 3620, 371, 9, 30, "Input",ExpressionUUID->"3a7b3036-e3a3-4d72-a799-e3877b463fb4"],
Cell[179725, 3631, 834, 15, 34, "Output",ExpressionUUID->"5cc3438f-2271-4d49-85ec-5319d98bc330"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180596, 3651, 308, 8, 30, "Input",ExpressionUUID->"d2778619-a87f-4b8b-9c73-ef417ca42bba"],
Cell[180907, 3661, 659, 11, 51, "Output",ExpressionUUID->"89aa02ca-eb6d-4827-9b72-d7d546da4c05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181603, 3677, 350, 9, 30, "Input",ExpressionUUID->"046846f8-003e-44c4-8319-05a67858a12f"],
Cell[181956, 3688, 855, 15, 34, "Output",ExpressionUUID->"12e1175d-67c4-4a99-9aa0-0e5c00cb96b4"]
}, Open  ]],
Cell[182826, 3706, 4096, 118, 84, "Input",ExpressionUUID->"d938ade2-0573-4a80-8478-46a2f9fc9b40"],
Cell[186925, 3826, 1077, 16, 51, "Text",ExpressionUUID->"e9f65363-95c3-4a48-930d-668dd10f9a6e"],
Cell[188005, 3844, 7074, 163, 481, "Input",ExpressionUUID->"3c583132-4dcb-4077-9aa5-850d67e936f2"]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    200018,       4036]
NotebookOptionsPosition[    193949,       3941]
NotebookOutlinePosition[    194344,       3957]
CellTagsIndexPosition[    194301,       3954]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Spectral statistics for the difference of two Wishart matrices", 
  "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Santosh Kumar and S. Sai Charan",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.804080956809511*^9, 
  3.804080990812705*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"38016c78-f999-41e1-ae77-8a37df55f0f6"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of exact spectral \
density of weighted difference of two Wishart matrices",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.804081064759143*^9, 3.804081086007255*^9}, {
   3.804085452056926*^9, 3.804085453056252*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3b047058-11cd-4c51-b185-97c1a98cd0ec"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "Expressions", " ", "based", " ", "on", " ", "the", " ", "second", " ", 
   "approach", " ", 
   RowBox[{"(", 
    RowBox[{"Derivative", " ", "principle"}], ")"}]}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.80408116614285*^9, 3.8040811804052877`*^9}, {
   3.804083492025074*^9, 3.8040835002324257`*^9}, 3.8110544106403646`*^9},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"fca73d91-2cf4-4734-93f4-3af2d2dc8a6f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ftn", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n1", "+", "n2", "-", "\[Nu]", "-", "1"}], ",", 
          RowBox[{"n1", "-", "1"}]}], "]"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"\[Nu]", "-", "1"}]], 
          SuperscriptBox["a1", 
           RowBox[{"n2", "-", "\[Nu]"}]], 
          SuperscriptBox["a2", 
           RowBox[{"n1", "-", "j"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a1", "+", "a2"}], ")"}], 
          RowBox[{"n1", "+", "n2", "-", "\[Nu]"}]]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Lambda]", "/", "a2"}]], 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "-", "1"}], ",", 
          RowBox[{"j", "-", "\[Nu]"}], ",", 
          FractionBox[
           RowBox[{"-", "\[Lambda]"}], "a2"]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "n2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ft0", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n1", "+", "n2", "-", "1"}], "]"}], 
       RowBox[{
        RowBox[{"Gamma", "[", "n1", "]"}], 
        RowBox[{"Gamma", "[", "n2", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["a1", 
         RowBox[{"n2", "-", "1"}]], 
        SuperscriptBox["a2", 
         RowBox[{"n1", "-", "j"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2"}], ")"}], 
        RowBox[{"n1", "+", "n2", "-", "1"}]]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", "j"}], ",", 
        RowBox[{"1", "-", "n2"}], ",", 
        RowBox[{"2", "-", "n1", "-", "n2"}], ",", 
        FractionBox[
         RowBox[{"a1", "+", "a2"}], "a1"]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"f0a", "[", 
       RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
      RowBox[{
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n1", "+", "n2", "-", "1"}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", "n1", "]"}], 
         RowBox[{"Gamma", "[", "n2", "]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"j", "-", "1"}]], 
       FractionBox[
        RowBox[{
         SuperscriptBox["a1", 
          RowBox[{"n2", "-", "j"}]], 
         SuperscriptBox["a2", 
          RowBox[{"n1", "-", "1"}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a1", "+", "a2"}], ")"}], 
         RowBox[{"n1", "+", "n2", "-", "1"}]]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"1", "-", "j"}], ",", 
         RowBox[{"1", "-", "n1"}], ",", 
         RowBox[{"2", "-", "n1", "-", "n2"}], ",", 
         FractionBox[
          RowBox[{"a1", "+", "a2"}], "a2"]}], "]"}]}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ftp", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n1", "+", "n2", "-", "\[Nu]", "-", "1"}], ",", 
          RowBox[{"n2", "-", "1"}]}], "]"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"\[Nu]", "-", "j"}]], 
          SuperscriptBox["a1", 
           RowBox[{"n2", "-", "j"}]], 
          SuperscriptBox["a2", 
           RowBox[{"n1", "-", "\[Nu]"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a1", "+", "a2"}], ")"}], 
          RowBox[{"n1", "+", "n2", "-", "\[Nu]"}]]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], "/", "a1"}]], 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "-", "1"}], ",", 
          RowBox[{"j", "-", "\[Nu]"}], ",", 
          FractionBox["\[Lambda]", "a1"]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "1", ",", "n1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ft", "[", 
      RowBox[{"j_", ",", "\[Lambda]_"}], "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ftn", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", "<", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ft0", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ftp", "[", 
           RowBox[{"j", ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"\[Lambda]", ">", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"htn", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "+", "1"}]], 
        RowBox[{"Gamma", "[", "k", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n1", "+", "n2", "-", "1"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "n1", "]"}], 
        RowBox[{"Gamma", "[", "n2", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["a1", 
         RowBox[{"n2", "-", "1"}]], 
        SuperscriptBox["a2", 
         RowBox[{"n1", "-", "j", "+", "k"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2"}], ")"}], 
        RowBox[{"n1", "+", "n2", "-", "1"}]]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", "j", "+", "k"}], ",", 
        RowBox[{"1", "-", "n2"}], ",", 
        RowBox[{"2", "-", "n1", "-", "n2"}], ",", 
        FractionBox[
         RowBox[{"a1", "+", "a2"}], "a1"]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"htp", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"j", "+", "1"}]], 
        RowBox[{"Gamma", "[", "k", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"n1", "+", "n2", "-", "1"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "n1", "]"}], 
        RowBox[{"Gamma", "[", "n2", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["a1", 
         RowBox[{"n2", "-", "j", "+", "k"}]], 
        SuperscriptBox["a2", 
         RowBox[{"n1", "-", "1"}]]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a1", "+", "a2"}], ")"}], 
        RowBox[{"n1", "+", "n2", "-", "1"}]]], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "-", "j", "+", "k"}], ",", 
        RowBox[{"1", "-", "n1"}], ",", 
        RowBox[{"2", "-", "n1", "-", "n2"}], ",", 
        FractionBox[
         RowBox[{"a1", "+", "a2"}], "a2"]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ht", "[", 
      RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"htn", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "+", 
      RowBox[{"htp", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Cnt", ":=", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"j", "!"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"st", "[", 
     RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Mu]_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ft", "[", 
          RowBox[{"j", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
      RowBox[{"ht", "[", 
       RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.803464195820479*^9, 3.803464452903998*^9}, {
   3.80346734156118*^9, 3.803467369047576*^9}, {3.803467591428578*^9, 
   3.8034675921539183`*^9}, 3.803467702384631*^9, {3.8038051150587263`*^9, 
   3.803805178793549*^9}, {3.803805254419449*^9, 3.803805271410527*^9}, {
   3.8038053040190268`*^9, 3.803805338968771*^9}, {3.803805503168645*^9, 
   3.803805555521758*^9}, {3.804081241542478*^9, 3.804081259809845*^9}, {
   3.804081320137281*^9, 3.804081343957075*^9}, {3.804081891186491*^9, 
   3.804081939142006*^9}, {3.8040835461591063`*^9, 3.804083558798026*^9}, {
   3.8040845179357452`*^9, 3.804084572254697*^9}, 3.804085073745881*^9, {
   3.80608142822204*^9, 3.806081432916448*^9}, {3.811054470305031*^9, 
   3.811054613978866*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6aff4aef-ad8e-4403-a300-17d237b2d707"],

Cell[TextData[{
 "The kernel S(\[Lambda],\[Mu]). The i=1 term in the sum has been separate to \
avoid the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["0", "0"], TraditionalForm]],ExpressionUUID->
  "a8502b34-8c6a-4e10-8645-672391ad7057"],
 " occurrence."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.804081943408396*^9, 3.80408197959317*^9}, {
   3.804084622443178*^9, 3.8040846228033457`*^9}, 3.804094140525567*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"dfbd6e3d-0dc8-4753-a58c-2c7cdd6f47f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", "!"}], " ", "Cnt", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"st", "[", 
          RowBox[{"1", ",", "j", ",", "k", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], "+", " ", 
      
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", 
          RowBox[{"i", "-", "1"}]], 
         RowBox[{"Det", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"st", "[", 
             RowBox[{"i", ",", "j", ",", "k", ",", "\[Mu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.803464195820479*^9, 3.803464452903998*^9}, {
   3.80346734156118*^9, 3.803467369047576*^9}, {3.803467591428578*^9, 
   3.8034675921539183`*^9}, 3.803467702384631*^9, {3.8038051150587263`*^9, 
   3.803805178793549*^9}, {3.803805254419449*^9, 3.803805271410527*^9}, {
   3.8038053040190268`*^9, 3.803805338968771*^9}, {3.803805503168645*^9, 
   3.803805555521758*^9}, {3.804081241542478*^9, 3.804081259809845*^9}, {
   3.804081320137281*^9, 3.804081343957075*^9}, {3.804081891186491*^9, 
   3.804081939142006*^9}, {3.8040819901855307`*^9, 3.804082001048894*^9}, {
   3.804082230999155*^9, 3.804082231068193*^9}, {3.804082280418681*^9, 
   3.804082280465199*^9}, {3.811054619382716*^9, 3.8110546252874193`*^9}, 
   3.811054670864575*^9, 3.811054951398456*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"32141e78-531b-4e19-9953-1631fd51fecf"],

Cell["Spectral Density", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"337d436b-19dc-46d6-8074-a5d42dfbdb90"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "n"], 
    RowBox[{"S", "[", 
     RowBox[{"\[Lambda]", ",", "\[Lambda]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804081496734915*^9, 3.8040815167431707`*^9}, {
   3.8110546330370407`*^9, 3.811054635382874*^9}, 3.811054673088707*^9, 
   3.8110549078181477`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"1bd20b3b-5f3e-44b7-83d6-6ca5e1a682aa"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "173fd300-f483-4a8f-b6ce-9df5295d0590"],
 ") of all eigenvalues of H to be positive."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fdd004c8-9c23-45bc-ad6e-93d95fded48b"],

Cell[BoxData[
 RowBox[{"Pp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "!"}], "Cnt", " ", 
    RowBox[{"Det", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"htp", "[", 
        RowBox[{"j", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.811046813026318*^9, 3.811046968469758*^9, {3.811047097977211*^9, 
   3.8110471015671883`*^9}, {3.811054676352106*^9, 3.811054684279606*^9}, {
   3.8110553913121758`*^9, 3.8110553928809443`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b8073a80-c49f-4fdd-8b3c-6a6fef39a3ec"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4ca44f4b-2dfb-4c85-b92e-7b74b208de0b"],
 ") of all eigenvalues of H to be negative."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"46b6332c-e450-4d2a-87ea-f765804cee45"],

Cell[BoxData[
 RowBox[{"Pn", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "!"}], "Cnt", " ", 
    RowBox[{"Det", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"htn", "[", 
        RowBox[{"j", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.811046813026318*^9, 3.811046837158071*^9}, 
   3.8110469706619053`*^9, {3.811047091561365*^9, 3.811047095231021*^9}, {
   3.811048385444284*^9, 3.811048388946251*^9}, {3.8110546798029633`*^9, 
   3.811054686537737*^9}, {3.8110553959927473`*^9, 3.811055397160203*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"4f35e9ce-64d4-4b8e-910a-c41a3d9c783c"],

Cell[TextData[{
 "Probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["p",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b736f53d-f32f-48c5-a269-3cdf4fa6fb64"],
 ") of a generic eigenvalue of H to be positive. Also gives the fraction of \
occurrence of positive eigenvalues and decides the positivity of the spectral \
density. The probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox[
     StyleBox["p",
      FontSlant->"Plain"], "-"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dc416bd2-bd14-4823-b47a-f633e05214d7"],
 ") of a generic eigenvalue of H to be negative is same as 1\[Minus]",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["p",
     FontSlant->"Plain"], "+"], TraditionalForm]],ExpressionUUID->
  "08ea21be-17f7-492b-b83b-0dd9b0b13895"],
 "."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046841172667*^9, 3.811046898136385*^9}, {3.811047135605577*^9, 
   3.811047170334937*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a5f817e4-0d7b-4b70-a951-8bcd83f5bd28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tt", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"htp", "[", 
        RowBox[{"j", ",", "k"}], "]"}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"ht", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"pp", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cnt", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"tt", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.811047013737266*^9, 3.811047043156506*^9}, 
   3.811048182552827*^9, {3.8110499180071077`*^9, 3.8110499224576597`*^9}, {
   3.811050040695719*^9, 3.811050051879353*^9}, {3.81105025209533*^9, 
   3.8110502758606567`*^9}, {3.8110546965758457`*^9, 3.8110547299222393`*^9}, 
   3.811055094836369*^9, {3.811055399439645*^9, 3.811055400545065*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2195b7e5-7149-4a11-a8d5-fe227b738d9e"],

Cell["Moment of order \[Gamma]", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}, {3.811050199431671*^9, 3.811050205584853*^9}, {
   3.8110503237759867`*^9, 3.8110503257409*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3b232d69-a133-4629-8515-1c183e1af790"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ut", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ht", "[", 
        RowBox[{"j", ",", 
         RowBox[{"k", "+", "\[Gamma]"}]}], "]"}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"ht", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"m\[Gamma]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cnt", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ut", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.811050239755855*^9, 3.811050245595416*^9}, {
   3.811050282220703*^9, 3.811050371598236*^9}, 3.811050436376459*^9, {
   3.8110504762901506`*^9, 3.8110504786390657`*^9}, {3.811054706140987*^9, 
   3.811054731479197*^9}, {3.811055402728504*^9, 3.811055404017036*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c033f45e-f585-49f7-9933-8330e4779fcc"],

Cell["Absolute moment of order \[Gamma]", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, 
   3.804081535208064*^9, {3.8110423633617687`*^9, 3.811042411184865*^9}, {
   3.811046831557342*^9, 3.811046831807405*^9}, {3.8110481662548018`*^9, 
   3.811048168918817*^9}, {3.811050199431671*^9, 3.811050205584853*^9}, {
   3.8110503237759867`*^9, 3.8110503257409*^9}, {3.811050379190288*^9, 
   3.811050382037146*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"93bda020-30ea-457b-bb8c-4ac1568846ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vt", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"htp", "[", 
         RowBox[{"j", ",", 
          RowBox[{"k", "+", "\[Gamma]"}]}], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"-", "\[Gamma]"}]], 
         RowBox[{"htn", "[", 
          RowBox[{"j", ",", 
           RowBox[{"k", "+", "\[Gamma]"}]}], "]"}]}]}], ",", 
       RowBox[{"k", "\[Equal]", "i"}]}], "}"}], "}"}], ",", 
    RowBox[{"ht", "[", 
     RowBox[{"j", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"am\[Gamma]", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!"}], " ", "Cnt", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"vt", "[", 
          RowBox[{"i", ",", "j", ",", "k", ",", "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.811050239755855*^9, 3.811050245595416*^9}, {
   3.811050282220703*^9, 3.8110504019638157`*^9}, {3.811050439274897*^9, 
   3.8110504827513227`*^9}, {3.811054735011323*^9, 3.8110547445937223`*^9}, 
   3.811055118652712*^9, {3.8110554065133343`*^9, 3.811055407865055*^9}, {
   3.811055596647338*^9, 3.8110555975249653`*^9}, {3.811055746220893*^9, 
   3.811055747027722*^9}, {3.81105613763795*^9, 3.811056166966201*^9}, 
   3.811076255271475*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"0ef6d7ea-00f7-463a-836b-208f8b32c3d1"],

Cell[BoxData[
 StyleBox["EVALUATIONS", "Subsubsection"]], "Input",
 CellChangeTimes->{{3.811047672159307*^9, 3.811047674309636*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"a8657d6a-d575-40a2-8796-9ae54f117692"],

Cell["\<\
Printing exact symbolic expression of the spectral density for an example \
parameter set and evaluating it in the interval [-15,75] with a step size \
0.3.  For simple expressions, the evaluation may be performed with decimal \
step size, as done for this example. \
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.811047780746807*^9, 3.8110477854028788`*^9}, {
   3.811054988742804*^9, 3.811054992398281*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"dd6262ab-b02f-4da8-8485-f135f1f1ee76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "7"}], ";", 
  RowBox[{"n1", "=", "9"}], ";", 
  RowBox[{"n2", "=", "10"}], ";", 
  RowBox[{"a1", "=", "2"}], ";", 
  RowBox[{"a2", "=", 
   RowBox[{"1", "/", "3"}]}], ";", 
  RowBox[{"\[Gamma]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.804083266374866*^9, 3.804083271842774*^9}, {
  3.804083648922656*^9, 3.804083686029723*^9}, {3.804085296319336*^9, 
  3.804085296692893*^9}, {3.811048471790107*^9, 3.811048471934609*^9}, {
  3.8110485108243093`*^9, 3.8110485109658012`*^9}, {3.811048659557734*^9, 
  3.811048662611725*^9}, {3.811051348442502*^9, 3.811051351607809*^9}, {
  3.811055315924605*^9, 3.811055316155076*^9}, {3.8110556347782497`*^9, 
  3.811055634940692*^9}, {3.811056027729947*^9, 3.811056028167821*^9}, {
  3.8110778174739637`*^9, 3.81107782039362*^9}, {3.811078237759529*^9, 
  3.811078242022373*^9}, {3.811078570470299*^9, 3.811078571169175*^9}},
 Background->RGBColor[0.9, 1, 1],
 CellLabel->"In[97]:=",ExpressionUUID->"d3431683-c788-472c-9418-76163275e634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "\[Lambda]", "]"}], "//", "FunctionExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.804081747226522*^9, 3.8040817713737392`*^9}, {
  3.804082160799226*^9, 3.804082163902404*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"f5e92ef7-497b-48bb-a0ab-6e70aed389cf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "18675949871715357491200"], 
         RowBox[{"27", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Lambda]"}], "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"30821558425878528000", "+", 
            RowBox[{"16081510320046080000", " ", "\[Lambda]"}], "-", 
            RowBox[{"104290917285888000", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"1929341991321600000", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"661959591005184000", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"391777500416409600", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "-", 
            RowBox[{"102706963909683200", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"19057569633249280", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "+", 
            RowBox[{"10210075851103520", " ", 
             SuperscriptBox["\[Lambda]", "8"]}], "-", 
            RowBox[{"1653551541109440", " ", 
             SuperscriptBox["\[Lambda]", "9"]}], "+", 
            RowBox[{"141569287307280", " ", 
             SuperscriptBox["\[Lambda]", "10"]}], "-", 
            RowBox[{"7085546153280", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "+", 
            RowBox[{"207954254718", " ", 
             SuperscriptBox["\[Lambda]", "12"]}], "-", 
            RowBox[{"3316290012", " ", 
             SuperscriptBox["\[Lambda]", "13"]}], "+", 
            RowBox[{"22235661", " ", 
             SuperscriptBox["\[Lambda]", "14"]}]}], ")"}]}]}], 
        RowBox[{"\[Lambda]", "\[GreaterEqual]", "0"}]},
       {
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", "583623433491104921600"], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"3", " ", "\[Lambda]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "321057900269568000"}], "+", 
             RowBox[{"956186918443008000", " ", "\[Lambda]"}], "-", 
             RowBox[{"1379088211677696000", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"1284487423494400000", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "-", 
             RowBox[{"880990487851392000", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"493190000668684800", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "-", 
             RowBox[{"250221646790265600", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"123798676042500480", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"58853989657612800", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"24722315603193600", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"8257079785883040", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "+", 
             RowBox[{"1832229974489040", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"224309396573388", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "+", 
             RowBox[{"13881246683850", " ", 
              SuperscriptBox["\[Lambda]", "13"]}], "-", 
             RowBox[{"399841656102", " ", 
              SuperscriptBox["\[Lambda]", "14"]}], "+", 
             RowBox[{"4202539929", " ", 
              SuperscriptBox["\[Lambda]", "15"]}]}], ")"}]}]}]}], 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{3.811048213147604*^9, 3.811048483923801*^9, 
  3.811048532880343*^9, 3.8110487087592363`*^9, 3.811055004357335*^9, 
  3.8110775706865892`*^9, 3.811077824073676*^9, 3.8110785760399113`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"0f0ee79d-b058-4657-8fc6-b8e5550a3003"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Remove", " ", "the", " ", "semi"}], "-", 
   RowBox[{
   "colon", " ", "at", " ", "the", " ", "end", " ", "to", " ", "view", " ", 
    "the", " ", "evaluated", " ", "values"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.804084656031783*^9, 
  3.804084670583637*^9}},ExpressionUUID->"60745e48-62c2-462f-8095-\
47b503b2b127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pev", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"p", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"-", "15"}], ",", "75", ",", "0.3"}], "}"}]}], "]"}], ",", 
     "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804083596296006*^9, 3.804083596679132*^9}, {
   3.804083714103737*^9, 3.8040837283644733`*^9}, 3.804083824003091*^9, {
   3.8040838645804453`*^9, 3.8040838757226562`*^9}, {3.804084314453628*^9, 
   3.804084405077709*^9}, 3.8040846522261267`*^9, {3.811048590493536*^9, 
   3.811048593348172*^9}, {3.811048726181643*^9, 3.811048727332613*^9}, {
   3.811048897393133*^9, 3.81104889772199*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ac9581ef-147e-44a7-9922-4fc31a757f6b"],

Cell["\<\
Uncomment and use the following high-precision evaluation scheme with a \
fractional step-size in case of under/over-flow. It prints the results with \
6-digit precision.\
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811047803246196*^9, 3.811047808974066*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"6fda518b-ea4f-429f-b5c5-d70ad61b729f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"pev", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"N", "[", "\[Lambda]", "]"}], ",", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"p", "[", "\[Lambda]", "]"}], ",", "6"}], "]"}]}], 
           "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"-", "50"}], ",", "50", ",", 
          RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}], ",", "\[Lambda]"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.804083934330258*^9, 3.804083977010708*^9}, {
  3.8040840497872257`*^9, 
  3.804084050195057*^9}},ExpressionUUID->"1b38f733-e011-4246-876a-\
7bc20390d8c3"],

Cell[TextData[{
 "Plot of the above evaluated values. For small and simple expressions, the \
result may be directly plotted with p(\[Lambda]) using the `Plot\
\[CloseCurlyQuote] function. Monte Carlo simulation based eigenvalues for \
50000 matrices are generated using the module below and the corresponding \
density is plotted as histogram for comparison. ",
 StyleBox["Please run the module once before calling it.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, 3.804084054851019*^9, {3.804089903786396*^9, 
   3.804090079551502*^9}, 3.804090803228386*^9, {3.804091071562995*^9, 
   3.804091081595195*^9}, {3.804091194669759*^9, 3.804091195838443*^9}, {
   3.811051380144185*^9, 3.8110513806879053`*^9}, {3.81107627860992*^9, 
   3.81107627873596*^9}, {3.811078702371087*^9, 3.8110787028740063`*^9}, {
   3.811079292544228*^9, 3.811079292688459*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ac88165e-6e9b-44c2-a02a-21aa6064553d"],

Cell[BoxData[
 RowBox[{"MCev", "[", 
  RowBox[{
  "50000", ",", "n", ",", "n1", ",", "n2", ",", "a1", ",", "a2", ",", 
   "\[Gamma]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8040900825863047`*^9, 3.804090091390914*^9}, {
  3.80409106553295*^9, 3.80409107959483*^9}, {3.804091156890522*^9, 
  3.804091189021472*^9}, {3.81105137162304*^9, 3.811051383199566*^9}, {
  3.811077592339872*^9, 3.811077592818203*^9}, {3.811078102333261*^9, 
  3.8110781026925*^9}, {3.811078385054778*^9, 3.811078385453426*^9}, {
  3.811078699572391*^9, 3.811078699971141*^9}, {3.811078803376985*^9, 
  3.811078803627562*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[105]:=",ExpressionUUID->"938ed773-7fce-4b6b-ad19-2fa7ca6f6f39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"ev", ",", "80", ",", " ", "\"\<PDF\>\"", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Lambda]\>\"", ",", "\"\<p(\[Lambda])\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "15"}], ",", "80"}], "}"}], ",", "Automatic"}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", "Orange"}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.99", ",", "0.98", ",", "0.98"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"pev", ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.804090116897997*^9, 3.8040901975194273`*^9}, {
  3.8040903114096107`*^9, 3.804090326391231*^9}, {3.811048853672402*^9, 
  3.8110489434653177`*^9}, {3.8110548574315777`*^9, 3.8110548636643143`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"e97f0239-3077-430f-be97-c7af119688e9"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[1, 0.5, 0], EdgeForm[{Opacity[0.049], Thickness[Small]}], {}, 
     {RGBColor[1, 0.5, 0], EdgeForm[{Opacity[0.049], Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAQRU8sgVwiOSkiCiT3TOCKESLhNiuwBrSMwAIewAxBkx3oiH06
vvxPiuLXPD39w7xcrjsRmbav/vXGbK9Ubx3+/C71wKHeC/y41wO3u4GbL4Gb
LpIvkM+RT8i3+t5XwNoH1j6w9oG1j3yRfAHcdI58wjzm/fN0zN/P2fY0tj2N
bU9j29NYe4fel8C2Z+cL5HPkE/Jte3a+4qnPU5+nPk995IvkC2Dbs+8D/wD8
9tuG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-11., 0}, {-10., 8.571428571428571*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAQRU+A2MElTipaU9GwgCtGQIpbajpqNoA1WCADmAUYIHMk9uny
5X9SFL/m6ekfbvfrsBGR4/KVv14/2iuVm7qVf7kcOJT7gj/vcuB6T3D1JXDV
RfIF8jnyCfkm3/oy+FT7wNoH1j6w9pEvgrWPfI58wtyPu/3rf35sL7anse1p
bHsa257G2tu1vgS2PRtfIJ8jn5Bv2bPxZbDt2fZ56vPUR77oqY98jnwCngHt
j7rP
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-10., 0}, {-9., 0.000037142857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwkAMRS22uM5JCeUNAA3dVYyAlGvpkZBYA9ZggQwANRtkDnKxjJX3
pSj3mqcnd+fLadiIyHb+2t/Wj/6qbVP358+7LTi3vYKfj7bgZffgxVfhK/Bl
+BJ8At+k6Au2vmDrC7a+YOuDr8CX4UvwCbkfd4fv7XjVvd/T2e/p7Pd09ns6
W2+39lX4CnwZvgSfwDffc92n6FP0KfoUffAV+DJ8CT4J/gEIlMSB
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-9., 0}, {-8., 0.00012571428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAUg+ETNSPcHYEGiTb0dBmAESJByyq0YZoMAEswCdyzHCu2FCVf
8yt6+/FxvW1SSqf/095YN/PrHdstfk1t8j0mn/s2GZM/0auLIzfJ6MnoyZiM
XrH/k9GTI9fLmIxetp6MnoyejLm7eTsevsfncOE9ad6T5j1p3pNGT+Y9ad5z
3avWq9ar1iv2f8V6Mu+57hXrZetl62XrZevJP6+Evio=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-8., 0}, {-7., 0.0006885714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLkgkcJw0tbegZIRIjICWUlKwCSGzAEBkAdgL7dD75TkLk
a35Zb3e+nuZNCGH//+V/bFj59Snrq5+PPPmy5MmHMU/GZPRS9b30ZPRk9GRM
Rq+z98klt8glN8qY/C29aD0Z75PRkzH3sE7Ta3t7z0fek+Y9ad6T5j1p9Hrr
pWres+0l6yXrJet19j6Z96R5z7Yn855tL9r7ovWi9eQfzkvFOA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-7., 0}, {-6., 0.0026457142857142855}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLigFsJ21a2tCzAyMghZYZMkaYJhISFQ0jsAMDgH06n3In
IfI1v6w3XG7naRdCOPx/5R/rV3696rrm+1ImX+vk41gmYzJ6ubnmFhk9GT0Z
k9FL9j4ZPbnmRhmT0Yv2Phk9GT0Zc/fr97H/vJ/zifekeU+a96R5Txq9znq5
mffc9rL1svWy9ZK9L1lP5j23vWS9aO+L1ovWi9aTf/u17M8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{-6., 0}, {-5., 0.00868}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwlAQhOGHFexuAp69erUAexBsQIhXwTa8C7EDu0gBWoWN6HvDvsEZ
CMl/+Qi7OV0O06qUsv099Y2NS369X3VD78dcxz63sXdtbIwNL3o3bmbDY8Nj
Y2x4Lv/HhseGx8bY8Ew8Njw2PDamPS6f4/r6vN33ec/svGd23jM775kNbxAv
euc9/70QL8QL8Vz+z8Vz8Vw8F8/EM/FMPBOP/QUsu9N8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-5., 0}, {-4., 0.022017142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0C0OwkAUxPENqh8L9AoIDJLiK/FIJAlFch6wGI7RA5R7cAzYfZk32Zmk
6f7MX7zN5X66LkIIu/+X/rZuwuuRt3Yf+jT6M6et3LcxjbbRz9xbuve5R1sv
So+20dZr3TnX09Zr3Dk30jbaerX0aOtV0qNt6m4ajt/39vwacE8Y94RxTxj3
hK1H454w7ln2ovSi9KL0WjfuWfYaN+5Z9hrp1dKrpVdJr5Ie/QOOmcu1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-4., 0}, {-3., 0.037797142857142856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGHHcUJWoKSlDT07UFMhEUrmgQFYgwwAK7AGEhXYj3sn30lR
/DV/8VaH8+4YQwjr35f/tmHG61K2cG/GPPpR1rtPUx5to63XuUtupK2XpEfb
6GvptdKjrRfdJTfRNtp6jfToZ+kF6dH/iYf5dX9/lvvbFveEcU8Y94RxT9h6
vfQ6N+5Z95L0kvRo3LPutdKLbtyz7kXpNdKjcc+6F6RHfwGJh+ik
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{-3., 0}, {-2., 0.04367142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LsNwjAURmGLTWhpoaemZQQkQolEky3ooWYKGjJA2CXvOISnHe6NfK4U
xaf5in+62a+3E2PM7Pe5//8Secz9fW7Su8jdW/t8cvfSvqfuntrDjT14vbbn
oge8Dp6FZ+G18Bp4tbbn0gpeBa+EV8DL4WXw2Ca5HhfxYXVZyp7Ssqe07Ckt
e0rLnqHXa8ueodfBs/AsvBZeA6/Wlj1Dr4JXwivg5fAyeGN/ATV+8mM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{-2., 0}, {-1., 0.03962285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKwkAURBdvYisIogfwDh5B0EoQb2Kp9hYeIViksAokEBADQoqESFAU
yRE0P8zAzsCy+9j9b2H68/Vs0XPODf6r3bs0IU5Ly5ecxG0+5InlTT7s27zI
XZ7iq8mmix/iq8RXiq+Q+Zy8s/d3+S8jj81/FV8q8xF5ZO8vch+Qt8Yn8Wma
cJisbpvzcYo+wegTjD7B6BOMPn1fTUafvq8SXym+QuZzMvr0/8vI6NP3pTIf
kdGnfx+Q0afvcw78A1Ks+30=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{-1., 0}, {0., 0.04244571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKwkAQRRdvYSlY2Wpj457AxhsoqKXn0QMIHiG1VUBBCAiBFAkJISEh
5Ag6xQ7M+7Asj515C392uOyOE+fc4n/kZm5XycNbjpRXS8kT77G3lg/mE+Xz
SfLFfqr8fkky+HLMF/CX2K/wXw1fA18LXwdfD98A3wh2br2Z7rfzuw99Wo6U
Q5/2PVYOfdr5RDn0afdT5dCn9eWYL+AvsV/hvxq+Br4Wvg6+Hr4BvlH5B29+
vWM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{0., 0}, {1., 0.04324571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LsNwjAYRWGLIehpaaF3ZmAEJGipGAZKOgagZQKQGCVAHk7iJGCia5Rz
pSg+zVf8s/VutZkYY+bfL/yHpVav+y3s38dD2DP29rdX7OUi7B17WAYvg5fD
K+CV8Bw8B6+CV8Nr4Hl4Hl4Lr4PXwzPJOFM73Z8f18vJ6p5q3VOte6p1T7Xu
OfYyeDm8Al4Jz8Fz8Cp4NbwGnofn4bXwOng9PJOoP8Ok7cA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{1., 0}, {2., 0.03654285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NwjAYhGHj+CdjQEsLPZmBEZCAkjVYASokWkYJC1FEYH+cT7mTouRp
XkXf6nDZH71zbv17yvu/AR+nOvo9ltGbukXz/VZG27z06Job6W3tddKjbUF6
tP0fbb0oPdqWms+1R1uPtl6WHm3rxW6YPs/X8vrY4Z4w7gnjnjDuCVvOS4/G
PWHcc97rpBekF+T/gvSi9KL0UjPuOe8l6WXpZen1zV9E89GM
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{2., 0}, {3., 0.03228857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0M0NgkAYhOGNJ2T/aMGrVwuQGrADE/VoIzSAJwvCxB5sBHYnHxNnEgLv
5Qn5DtfncNs5547rU95Y09vXvY79mcvYp7r91q+pjI214rErN7PhefHYWBCP
jf9jw4visbEkHhseG14Wj4110k3/u7jx8X2f7Z7Wdk9ru6e13dMaXise2+75
73nxvHhBvCD/F8SL4kXxknhJvCReFi+L1229ALRMvqY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{3., 0}, {4., 0.03284}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAQRNETFXj33AABCSkF4BqIiZAgpQqKgAhRjwlpgirgbjSMmJEs
309esMvDeXdclFLW36/9sWHia9OnPvWpb9c29XNuU2NhnhqeGp4anhpL89Tw
1PDU8NRYNU8NTw1P3blZjY3Ww/S67N+P1X3Le7J5TzbvyeY92fDCvDAvzAvz
wrw0L81L89K8NK+aV82r5ql5z39v/PUHDXLIqA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{4., 0}, {5., 0.031537142857142854}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLGWK/tLS0UEMWoGEEJGiZB5QF2CUswhRgn86n3ElR8jW/
ore9Pi63TUpp93/qGxsmfu3b5Hub/HrWyZ+lTsZy96H1ZPRk9GT0ZKxYT0ZP
Rk9uuUXGwnoyejJ6Mv5PxkbzMH2P6X2e5xPvSfOeNO9J8540ermb91z3svWy
9bL1ivWK9Yr1ZN5z3QvrhfXCemH/F9Ybu398errR
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{5., 0}, {6., 0.02794}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGGLjg0SvzS0lISedPSMgEQomcfskpYK2IMtiH06n/yeFCVf
8yu63fVxuW1CCPv1yW9cN/HrMOaT73M++Znyyd93PhnXV5fcKJfcLKMnf0pP
xsXqY+nJ+D+55JKMnowz15PRk9GT0ZNxg3M3vc7bZfmlE/ekuSfNPWnuSaPX
V3NPmnu2PZl7tr1YzT3b/5O5Z9uLrmeuZ65nrmeuZ643VP8BMmHK5w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{6., 0}, {7., 0.025305714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJAkEUhOHFIozu7TtTU0HMvBpMTEXQ1EYsQK1JrUl3h3FwBo7bP/mC
tzhedqdZKWX5/dofGya+Vn3qc5/6cW9Tv59taizMU8NTw1PDU2PVPDU8NTz1
q3tqLM1Tw1PDU8NTY6P1MK33181hftvynmzek817snlPNrwwL8wL88K8MK+a
V82r5ql5z38vzUvz0rw0L80bf/0BIbmn3g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{7., 0}, {8., 0.023522857142857144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NAjEUgyMmoE3FPUpaBuAGOBpGQCKU1HSMQVgja4Q1TmIL8iPLii1F
eV/zybJdH5fbxjl3KK/+PdOMK9Z48rGF/M0lC/keasgtL/KnCcWXxJfJTbeK
z9no8+Tej9z7kZsvkHs/8UXxJXKrl8W3is/thad599s+z8v7hD3B2BOMPcHY
E9z7krHn4Eviy2TsOfjKnoPPm/Qz6WejL5j0E18UXyJjz7Gf+Mqe4D8ppLJz

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{8., 0}, {9., 0.02372857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkDEKAjEURIO32NKNla0HcA9gZS0IC9p6BU9gbbxGerGzidfIOcz+zzBk
BkLymsdk1vPteFmFELbtLLdnnPBKSwbyzkL+lZYD+WohW+7klwnFl8nFIr4q
vhB730D2fmTvR/Z+ZO9HtnpJfFl8RXxVfGEjPE7nz+P9PT332BOMPcHYE4w9
wd6XjD07XyZjz85Xxdf27HxDlH5R+kXpF6Vf7P+bxJfFV8RXxdf2BP8BbEfP
9w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{9., 0}, {10., 0.02379142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLEJAkEURD92YSjcXmCquVeAJoJgLKihLViECCtYxRZh8q+Nq8N1l3HY
+XDcvuTxmMXptj/PzGyZv9+/Xjfg9Yr55uRVOfLo+bbkSzlyubv4oviS+Fx8
k/gsSB95XYTk2keufeTaJ74oviQ+J19Ln/isF+6G4+7wfnyeG+wJxp5g7AnG
nuDaK74oviQ+F98kvrxn20fGnm1fkL4gfeKL4kviczL2bPv6P38BaITDYQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{10., 0}, {11., 0.022245714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0JAkEYRBe72NDkFMM7c68AQbAE4U4wsQUbMDRYcyvYNtY2toDDAtwf
hmHng+P2JY/hrS/387QyxuzSl//1uhEvl8+S90M+8jekO5Kvcz5yuQf5XYTk
Puu8+IL4ovjMpvVZcpk3kOs+cpk3k+s+8TnxefEF8UXxma1wN56Wz+95ex3Q
E4yeYPQEoye47iWjJxg9G18QXxRf6tn4LBk9231k9Gz3ic+Jz4sviC+KL/UE
/wHBrdXn
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{11., 0}, {12., 0.020914285714285715}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NAjEUgyO2oKS7uzb03ABUFAyABJR01LcD1aNngkhMETagzhzkR8aK
LUV5X/PJ8uZ0O5xXzrkpv/K3DDMuK1mTt76EHEv25OulhFyziM/IVRfEF8WX
xOfGPz9rP3L1efKn9iO3fuTWT3wmviC+KL4kPjcJD/P3eF9e78cOe4KxJxh7
grEnuPUVn5GxZ+eL4kviy3uCsWfn82Ts2fcbpZ/4THxBfFF8SXx5T/AP6ffP
qw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{12., 0}, {13., 0.019251428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NwjAYRC0WoHZJa9NBTwaAhhGQMCULUGQF6MwaXsOsQJk54h+dTr5P
iuLXPJ3e7va83jfGGFe++u/nJrxiPUs+HuqRc70z+RHqkdvN5G8TkpsukX9N
SG66RXzGjz5L7vvIfR+5+QK57xNfFF8SXxbfIj6zF3bTf/u6vOfPCT3B6AlG
TzB6gvteMnqC0ROMnmD0HHyl5+CzXvZ52edHX/CyT3xRfEl8WXyL+EpP8Apa
GMB8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{13., 0}, {14., 0.018068571428571427}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkL0NwjAYRC22oEyLYopAnwzgihGQICUrMAOdWcNrmAEYAI+B4h+dTr5P
iuLXPJ3ecH1cbjtjzCF/5d9uXPDy5fbkUz3yJ+Zz5PVejlzvSX5XIXkquiC+
KL4kPmNlH/lc95GrzpHbPnLbJz4vvkBu+8SXxGeOwuPyd/Pvu75m9ASjJxg9
wegJbnvJ6AlGz84XxZfEl3v2+8joCUbPfp+VfeLz4gtW9okviS/3BG8MBdPF

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{14., 0}, {15., 0.017974285714285713}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAUBS22oKSliBEZgAxAxQQoErSsQEdNadbIGmYMXDEDwvHX01fu
S1F8zen0NuPtdFmFELb1m/923aDXK9VbO/ftnN+53tH52s653R2+5LyfdRN8
Gb4CX4joc7Y+Z+tztj5n64MvwTfBl+Er8IUduBvO31//+DwP2lOsPcXaU6w9
xdYLX3LWngtfhq/AV/dc9kX0RfRF9EX0wZfgm+DL8BX46p7iP33a2Nc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{15., 0}, {16., 0.017477142857142858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAUgOEDjcSAwyBQJeC5AapwWBLOImqQHaAGeQxQiWGBDnAM0AW6
QBfg7sjLS/+XNL3ffHl5m+v9fJsbY3bxS///FFZe3xBnof3ycVbaLs1W+3hI
o53Hwiu1E+cv8By8Cl4Nr8F+Hl6rndf7wOvgBXg9vAH7jfDMHl3Y5Sw81u/n
Se4pLfeUlntKyz2lM2fhldpyz4nn4FXwangN9vPwWm2558Tr4AV4PbwB+43w
4j2lf1YvtLM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{16., 0}, {17., 0.017265714285714287}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAUhGFDQcUClDQU6QK0CA+QKl3aSLilyAIZgAYqzABZgAUygBmA
BbJAFsDP6PTke1KU/M2n6Lbttb4sjTFFfOT9v9LiK8ittV8+3kbbye20jwc5
7XSWvIq8hjxHXkder/0R70aeJ2/QTr/3Jm8kL2gn7kveRN5MntlTl3bVPu+n
xeOMPdHYE4090dgTnThLXkVeQ54jryOv18aemefJG7SxZ+aN5AVt7Jl5E3kz
eXFP9A9fNq4y
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{17., 0}, {18., 0.017582857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOENGoVDYhDIFs8eAIXDklBwCC7QA1RglwP0Ar1AD7AIFKkn
eNIL0LdkMum8pGl/86WZxeGyO06cc6vhsff/Mo+vaDdlB7s5u7BbsvN07HSe
/TBvy76btxevYK+Nu4pXileJF8Sr5f8a8Vrxongd+2TeR7xePJdLZ/45O3/f
r9sGe6KxJxp7orEnOnGejT3R2HPkFWzsOfJK8Srxgni1/F8jXiteFK9jY8+R
14s37In+AZzX23w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{18., 0}, {19., 0.016448571428571427}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwjAUxvEXNBdAYhDYjgRHDW4KhyWhFrEL7AAk6HKAXYAL7ADdASYx
U7hdgLbk46XfS5b1b355eevL7XRdiMg2fun/G2PxGkKcpfbTx1lpuzQb7crk
+XceS16tnTh/Js+R15DXaicu3Gk/T16nnbd7kdeTF2i/kbyJvJk8qaiNPb53
n708DrgnGvdE455o3BOdOUterY17Fp4jryGv1cY9i/08eZ027ll4PXmB9hvJ
m8ibyYv3RH8BEUG8tQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{19., 0}, {20., 0.015137142857142858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAURC1qFkhJQ4HoMDUeIBUdbSRMScECGSAMYAZISZMFMoAzQBpK
FsgC+BudvnwnWf6veTrdprmfrytjzC49+f+xDtcUU9bKr5BSKXvJVvmQo5zj
yFcriy5cyOeVrege5GvJ11G/QL6e+g3kG8kXyTcr38T3pX4L+cyR2Lq3/+yb
6nnCnmDsCcaeYOwJzjpHvloZexY+r4w9C19Lvo76BfL11G8g30i+SL5ZGXsW
/RbypT3BP6A0vt8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{20., 0}, {21., 0.014208571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAUh/ELmgWQhASBhWI5g6tCUUvgLKIL1NMFygBdoAvU1B0DdIEu
QILm7sjLC98/adrP/JK+5eV+us2MMZvwxPdvmZWvlw+baz+bsIW2i1tr77Zx
2mkWXg6vgOfglfAqeDW8Bl4Lr4PXw/PwRniTdvrdNzyzR2f2szpez8PjIPeU
lntKyz2l5Z7SibPwcngFPAevhFfBq+E18Fp4Hbwenoc3wpu05Z5/Xrin9BdU
/cSf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{21., 0}, {22., 0.01356}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAURC1qFqCkoaBCAoUSD0CFaNIi4ZbCC6QnC5gBsgALZAAzQBbI
Ai5TgL/R6St3kuX/mqfTrW+Py31hjNnmJ/8/lcUVJUvlV8hZKTvJRvmwlyiX
WOWP+M7Kogs1+Rz5PPka6tdSv0C+TrnUe5Ovp36R+g3kG8mXyGeOxJWd0s5/
r88T9gRjTzD2BGNPcNFZZewJxp4znyOfJ19D/VrqF8jXKWPPma+nfpH6DeQb
yZfIl/cE/wBy+doo
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{22., 0}, {23., 0.013345714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwjAARRsECk2CxCCwkAxHDzADDkvCkIhdYJpgEeUAuwAX2AFK0LvA
LrAL0Jb8/PT/ZFmfeWnf8nw7XibGmHX44v+/wuLk42bklwtbkK9V2Iq83cSR
06z4SnLUuRO5ShNfLb6G/Im+h9zPia8lp+u9xdeJz4uvl/cO4hvFZ3bChf3O
D89xet+jJxg9wegJRk9w0lnxlWT0BKNn5qvF15DRM7ufE19LRs/M14nPi6+X
9w7iG8UXeoJ/SfnCow==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{23., 0}, {24., 0.012708571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQhWGLmgUoaShooUgqPEAqOlok3FJkgbRICNGaAbIADJABzABR
uhRZIAvgM3o6+Z0UxX/z6XTr8/V4WRhjtvGT/38Ki1eQWWq/fJyVtpPZaO93
MtppLHmVtnD+RJ4jryav0f6Kd6f9PHmtdlrvTV5H+wXyevIm8mbyTEld2Mc4
lM/P7YB7onFPNO6Jxj3RibPkVdq4Z+Y58mryGm3cM9vPk9dq456Z19F+gbye
vIm8mbx4T/QPNUfYBg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{24., 0}, {25., 0.012551428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkLENwjAURC1qFqCkoaChgCYU4AFS0dEixZQULJACGsQCZgAWCANkADNA
FsgCWQA76HTynWT5v+bpdPPT5VBNjDHL+NL/T2FxfUPMlPzyMTOyS1mQ12PI
Y6z4SnLS+aP4HHmTdFfx1eSkC0/p58nnpHuLrxFfK/2C9OvE14tvEJ/ZChd2
d/vcq9Vjjz3B2BOMPcHYEzzqrPhKMvbMfI6MPTNfTcaeWT9Pxp6ZrxFfK/2C
9OvE14tvEF/cE/wD6G++oA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{25., 0}, {26., 0.012785714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgkAUh/GLjY0L2GljYasVFt4AVHZUJiZeS8ECtCYsgAOwgAswwGFh
xwIswALenXl58fsnBL7mF/K2t/JyXxhj9uGJ798yK1+DD1tpP9uwtbaL22kf
D3HaaRZeDq+A5+BV8Gp4DbwWXqedfu8Fr4fn4Y3wJngzPHNCZ3bzKa/L9+Ms
95SWe0rLPaXlntKJs/ByeAU8B6+CV8Nr4LXwOm2555/Xw/PwRngTvBleuKf0
F1RfvzM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{26., 0}, {27., 0.0126}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYhuELWBZAYhBYcCXhBkDhsCTUIupJLUkXOAaoA8MCHaAdoAt0
gQZPr+TLn75/Quhrnly+1eV2us6cc5vhF///l3h91fEW1s8w3NI6jbe23m3j
WY/nrZvoHa0jF87wUngZvBxegfcFeKX1+LwPvApeDa+F18Hr4bk9OvHf9/3V
zB8H7anWnmrtqdae6pHz1tpTrT0nXgovg5fDK/C+AK+01p4Tr4JXw2vhdfB6
eMOe6h/JZNUW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{27., 0}, {28., 0.012214285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkKENwkAYhS9oFkDWIDAIkCXcAFU4LAmHRHSBWpIOwDEAC2CQHQDwXaAL
1CK4O/Lycu8lTe8zX/58xeG8O06MMYvwxf9/pcXrFTcl33zYjHxyYXPyehVH
TrPiq8jX6NuLz4mvFl8jvlbu8+Sku5PTeQ/xdeR3Eoqvl/sG8Y3iMxvh0i6/
xfNjLlv0BKMnGD3B6AlOOiu+ioyemc+JrxZfI75W7vNk9ASjZ+bryOiZ+Xq5
bxDfKL7QE/wDC1DEhA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{28., 0}, {29., 0.012208571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYhuELmgWQGEiQgC3cAFW4WhLOIrpADcF0gTJAF2gwqGpyC3SB
LtAFuCv5csn7JU3vNY/419f75bYwxuzCF///ZVYvH7dM/WrCVqld3Cb18RCX
ep6Fl8Mr4Dl4JbwKXg2vgdfC6+D18Dy8Ad4Ib4JnTujM7t/bx+f7POueat1T
rXuqdU/1zFl4ObwCnoNXwqvg1fAaeC28Dl4Pz8Mb4I3wJnjhnuofpB/KLQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{29., 0}, {30., 0.011617142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAYxfELmgWQpAmCBAW6vQGqcFgSDolggSoUFnEEzQIV2A5wDNAF
ukAX4K7k5eXelzTt3/ySvuXxsj/NjDHr+KT3/0qLr2+IN2c/fbwF26VbsbfT
saez4tXsxPmDeI69S9xVvIaduHAXz7PPiXuL14rXiRfE68Ub5H9H8UwlXdpi
8/gUr1uFPdHYE4090dgTPXFWvJqNPTPPsbFn5jVs7Jl5no09M68VrxMviNeL
N8j/juLFPdE/3ru61A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{30., 0}, {31., 0.01104}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENwkAUh/ELBsMCSAwCgwB/N0AVSUUtCWcRtYScwXWBMkAXYIEOcAzQ
BbpAF+CuzcsL3z9p2s/80rzd9X65rYwxh/Tk9zLr5Osb0zba7zZtq+3z9trn
U572PAevgFfB8/BqeAFeA6+F12nPv/eB18OL8AZ4I7wJnnFo68pHOK6fLyv3
lJZ7Sss9peWe0gsPr4BXwfPwangBXgOvhddpyz3/vB5ehDfAG+FN8NI9pX+k
drPh
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{31., 0}, {32., 0.010494285714285715}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwkAUwPHDYLKJgmCYCAtiu7S0S0tLLq0NwUsDw9LaEL+E+0Cm+Z28
mzwe/h+M3b/8eLzD9X65LYwxp/DF/2+ck5ePs9T+TGFW2jbOWnt8hdlpz5PA
S7UjN53hWXgZPAevwH4lvApeDa+B5+G18Dp4PbwBHRY+bt7bx/6Zyz2l5Z7S
ck9puaf0zCXwUm25559n4WXwHLwC+5XwKng1vAaeh9fC6+D18AbtL7YJpJ8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{32., 0}, {33., 0.00982}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwlAUxfGHX0RWrdqdX8FkFnRx2TYMJptJ04pLNtPaypaeICytLZnW
ltZ898Hh8s4Fcf/y43Gifbo9zIwxC/eTf39ZHOPzKHfR/lh3V+2l3E37cZfT
9peTV2gLZ1/aK/He5JXkVeQ19D5L72vJ68jrtRPxfuQN5I3kTeSZTdhuz+f8
uzvV5zX2RGNPNPZEY0+093LyCm3sicaegVeSV5HX0Pssva8lryOv18aegTeQ
N5I3kef2RP8B9hrWUw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{33., 0}, {34., 0.009165714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOwjAURuEGgcKhcMNMkBpSNUUxU1NMzS0sVC1BTOEWHgA/ngmeg9eg
Hbm54dxkWY/5xL89X0+XhTFmF7/0/93RyyukW2q/X/FW2i7dWvs5xdtoz5fB
y+FZeA5eAc/DK+FV8Gp4DbwWXoDXwxu0Ezfd4I3ouGf36D52fz/IntKyp7Ts
KS17Ss9cBi+HZ+E5eAU8D6+EV8Gr4TXwWngBXg9v0JY9/7xR+wsdWbd9
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{34., 0}, {35., 0.008882857142857142}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CsOwkAURuEJu0BiseB5LIElkIAsWwADBocCVVWFqxpXVTUoVF1VMXVV
dcxMcnMz5yZNe8yX5p/tT7vDxBgz9094xztv1vJ5DHfV/jh/d+1FuIf26xlO
O14Or9AOnHvDK+FZeBW8Gp7TXgbvC6+B18Lr4PX4vwHeCM9s0/Z72mlW/W6X
lewpLXtKy57Ssqd09HJ4hbbsmXglPAuvglfDc9qyZ+I18Fp4Hbwe/zfAG+H5
PaX/ryDb9g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{35., 0}, {36., 0.00856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwkAYh/HDYLKZbLNMkGtnWfIwLC25tDYELw0MprUJgp9BP5P7En4S
7yYvLz4vjN1TfuG/Pl2O55kxZhu/9P/dwcsrpJtrj+94C22Xbqn9esZbaU+X
wcvhWXgOXgHPwyvhVfBqeA28Fl6A12nvkneF18Mb0HHPzfi5P+xtL3tKy57S
sqe07Ck9cRm8HJ6F5+AV8Dy8El4Fr4bXwGvhBXidtuz55/XwBu0vehLBLw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{36., 0}, {37., 0.008385714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPglAUxfE3v4mVql0H34Bksbhp9QsQ2NxMNJImEslGopFIz0SikUiY
TDbffdvZ3Tt3Y/gvv+FZn67peWWMidwjb395vMfPi9xd+23dFdobuVL7+ZDT
9leRV2sLZ1/kNeS15HXk9fR9lryBvJG8ibyZvEV7K95X2//dH3kmCdvtmR0+
x/iW77AnGnuisScae6K9V5FXa2PPwGvIa8nryOvp+yx5A3kjeRN5M3mLNvZE
Y8/Ac3ui/5V90KY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{37., 0}, {38., 0.008062857142857142}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAYhmFmMNlINgwanE0LSTY3EkmKNObmsbAZSDRuQ6/AG/Au8G68
AM/Bffvn+29O3vIMvsX5drxMoiha+1/4/90h09PV+Ztavwd/M+ttuNj6cfc3
tx4vsQ6cW1kHbthY70YQXgovg5fDK/B+JbwKXg3P4XsbeC28Dl6P9nsu48/p
9ez32lOtPdXaU6091SOXWGtPtfZUa88/L4WXwcvhFXi/El4Fr4bn8L0NvBZe
B6+3/gIafL2m
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{38., 0}, {39., 0.008134285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E738RisPoAuukT+AhuGtVHIJlsJg2ORKKRaCTSNZFoJALY
SDbvvdvZ2f3OxuArv43//HDZH2fGmKV7/Dtcst3I58nfTftj3d21V/4e2q+n
P+1wKbwMXg6vgFfCq+DV8Cy8Bl4Lr4PXawfuC2/SDr/7g2d2cbs9F9fx/B6S
tewpLXtKy57Ssqd08FJ4GbwcXgGvhFfBq+FZeA28Fl4Hr9eWPSNv0pY9I8/t
Kf0Hdlfc8g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{39., 0}, {40., 0.00826}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkKEKwlAYhYeIGGwm2ywGsWlZckGWllxaG4IzOFhYWpvVbNFnmu/go3jv
5PDjd+By71c+zj3LU308j4IgWLvj718OsV6lz8T43bvMjLc+c+PX02VhPCQ0
vnjfytjr+o3xbhDCF8EXo1+Cfil8GXw5fAX6lehX4b8NfC18Hdjt+bnex4/p
ba89xdpTrD3F2lM86EJj7SnWnmLt+eeL4IvRL0G/FL4Mvhy+Av1K9Kvw3wa+
Fr7O+Av+DLUN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{40., 0}, {41., 0.008317142857142856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwjAUh/GGA3AHLHZ4EHABjkAClitMoXBToKYmCA41N1VV1NRc1dSC
mZqjbfLysu8lhH3ml/S/Ol2P54UxZh1+8T9dvt/J5yXeTfvrwt21N1m4Qvv5
iKedroRXaUfOvbUjl33g1fAaeBaeg9fC6+B5eD3eO+C9I7wJnjnMO+zpl8Xv
ZfOt7Ckte0rLntKyp3TySniVtuwpLXvOvBpeA8/Cc/BaeB08D6/Hewe8d4Q3
wQt7Sv8BTFPlqA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{41., 0}, {42., 0.008191428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOFF0MrOyi5CSCFabZpUbmOqVKbaLghuFbCwsttrJGeKp/Ai
7osMj8yDkPzNR5jD/Xl7rIwxx/TI+39Xh68gt9H+TOm22lZupz0O6fba82Xk
FdrCTSfyLHkVeY68mv6vIa8lz5PXkRfI67VL8V7awg1v8iJ12jP36/M3jxfs
icaeaOyJxp7omcvIK7Sx58Kz5FXkOfJq+r+GvJY8T15HXiCv18aeaOy58KL2
D77FpXE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{42., 0}, {43., 0.007882857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQheENt0BiSVDgwcABOAIJRXKEolA4VFFVKByqiqqqRVXV1bSq
CaKqjplNXiZ9kxD6my+bNzuc98eJc24uP/0Pd9lu8HmK5K7WXy93s17q3a0f
iZ51uNRauehprZx/Wa/Ue5OXkZeTV9D7PL2vJK8iryavJa8jrydvIM/txi17
Tj+LpPnFa+yJxp5o7InGnujgpdbYE4090dhz5GXk5eQV9D5P7yvJq8iryWvJ
68jryRvIkz3Rf47g3M4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{43., 0}, {44., 0.0077971428571428575}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwkAYh/HDYLKZNE2QBbFdWvLSLEsurQ3BSwPDJYvMjzE/06x+Hu8m
Ly97XhjbU36w/+56v9wWxphDfNL7f6WTL59uqf0Z4620bbq19nuIt9GeLoOX
ayduPMKz8Ap4Dl4Jr4JXw2vgtfA8/reDF7QTNzzg9ei4Z9juX+fv8yR7Ssue
0rKntOwpPXEZvFxb9px5Fl4Bz8Er4VXwangNvBaex/928IK27Dnzeu0f6hyx
+g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{44., 0}, {45., 0.007528571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwkAURBeOQTBYLHhQ4OEGJIDkAhWoKhwKVFUVDlXTVFUtqqquClXT
VNV1/yaTn51JNvufeZnM4nQ7nKfGmKV78vvcd1ucF0ms/LMuD+WV5Kn8fkmU
fRLypcqisx/ltfi+5MvIV5CvpH6W+lXkq8nXKF/F96d+Lfl68g3kM/uQ3Z7z
2bGb5NEGe4KxJxh7grEn2PsS8qXK2BOMPQNfRr6CfCX1s9SvIl9NvkYZewb9
WvL15BvI5/YEjxDcwwo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{45., 0}, {46., 0.007017142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOEFgQGHwhVTQXDFVLGqmCqq6hoSNogmiBoaEtJrwCE4SbkT
u0teXvgnabpjvuTN+nQ9nqfGmI3/wv+Xg5WXC5lp/4w+C+27zGep/fX0WWmP
SeCl2gM3brVnMfByeBZeAa+EV8Gr4TXwHO5tcW8Hr4c3oPs9J4/5+3a572VP
6bKndNlTuuwpPXIJvFS77Cld9vzzcngWXgGvhFfBq+E18BzubXFvB6+HN2j/
AhhJrWg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{46., 0}, {47., 0.006691428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOwkAURNENBsc/YLFgMIADg+EDECSARONQKBwKVBUKh6qrqiqYKlwV
qq6qjn2bTCY7L2naa06a6W8Oq23HOTfwj73DneYzfO7szuxP4e/CHtpd2feb
HTtcIt6DbVzxZI/Me4mXipeJl7PfARSvZIff+4pXsffm/cSrxWvEa8Vzi7j9
nt1lbz2eHKfYE4090dgTjT3RwUvEe7CxJxp7Rl4qXiZezsaekVeysWfkVWzs
GXm1eI14rXh+T/Qfj0Ctzw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{47., 0}, {48., 0.006162857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh/FLQ1Nbk5stEtF2W5y6kzTYkpObBN1JaBAEN1+jHqVnsFfo
WbrXOBz6Doh+yw/5b673y21hjNmFJ75/d3Ly5eMttd9TuJW2jbfWfj7CJdrz
pfAy7chNe3gWXg7PwSvwfyW8Cl4Nr4Hn4bXwOngDvBEd9vxsD+fk1R9lT2nZ
U1r2lJY9pWcuhZdpy55/noWXw3PwCvxfCa+CV8Nr4Hl4LbwO3gBv1P4CrfWy
kQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{48., 0}, {49., 0.005548571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEPgkAYhvGb3T/CarWrUTeTzeqmic1kN5lsJk0kkrOQaCTSmUg0EolG
onl327dv93ybw6f8Bu/seNmfJsaYufv5Z7jbZi1/z/7u2j/r7qG98PfUfr/8
aYdL4WXanrMfeDm8Al4Jr4Jn4dXa4fUaeC28Dt/bwxvgjfDMNm6352GXLL/T
60r2lJY9pWVPadlTOngpvExb9oy8HF4Br4RXwbPwam3ZM/JaeB2+t4c3wBvh
uT2l/8VHvug=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{49., 0}, {50., 0.00514}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkKEKwlAYRofBJBhMgmGCGMSmZcmbBsKCuDQsQ3ArA8PS2l5Dn2m+k/dO
Pn48P4zdUw6Hb31/Xh+TKIp2/gv/352dXlW4qfFn8DczPoRbGL9f/pbG48XG
dfBtjYNu2BsfRyF8CXwOfSn6MvTl8BXwleir0NfA18LXwdeD/Z7z8rK5rdqT
9hRrT7H2FGtP8aiLjbWnWHuKteefL4HPoS9FX4a+HL4CvhJ9Ffoa+Fr4Ovh6
4y8nFZ2A
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{50., 0}, {51., 0.004665714285714286}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPglAUhuE7/onJzYpdjdq02ti04k8wmWwmTSQSzUQjkTCRaCQSjUTz
3rudnd33bAze8ox9iyQ9XSJjzMo+7u3vvt/K59XdQ/vX2Htqr2N7L+3P2522
vwxeDq/Qdlz8hVfCq+DV2o0//F8Lr4PXwxvgjfAmeDM8cwjb7rk7npdpdNvI
ntKyp7TsKS17Snsvg5fDK7Rlz8Ar4VXwam3ZM/i/Fl4Hr4c3wBvhTfBmeHZP
6T++wbPK
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{51., 0}, {52., 0.003908571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAUhOENAoVD4YqpIDgwVayqICiqcIWkYEoQVXW9BKIcBI8vXIYL
sLtkMtl5SdP9zSdmfrrtq5ExZuE+///f1uJ19jdmfwZ3E/bK35T96N3N2OES
8VK254Ylex1A8TLxrHg5++29nXgF23P9QbySfQmgeLV4jXiteJ202/N1rL7P
+3WDPdHYE4090dgTHbhEvJSNPdHYM/Iy8ax4ORt7Rl7Bxp6RV7KxZ+TV4jXi
teJ17B/f4M/1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{52., 0}, {53., 0.0036114285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAUh/GLb2K1mkWzaz6CoJaBr2Ay2ZY0LS0JhqW1gbB0TUtrC7q0
trTmvRcOh30HxvaVH+M/3593h5kxZuEe/w532W7k8+jvqv2x7m7aS3+J9uPu
TztcCi/T9px9wsvhFfBKeBX+z8Kr4TXwWngdvB7eAG+EZ6Jpuz1X8e/7fp3W
sqe07Ckte0rLntLBS+Fl2rLnxMvhFfBKeBX+z8Kr4TXwWngdvB7eAG+E5/aU
/gN9cOT+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{53., 0}, {54., 0.0028914285714285713}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAUh/GLwWQz2WZZENtNS9604kBwaW0Iu0EGhqW1vcAeQLtvM19G
fADvnRwOfgfG9pUf47+93M7NwhizC098/+7o5MvHW2q/pnArbRtvrf24h9to
z5fAS7UjN+3hWXgZPAcvx/8V8Ep4FbwanofXwuvg9fAGdNjz9H5+xmtzkD2l
ZU9p2VNa9pSeuQReqi17/nkWXgbPwcvxfwW8El4Fr4bn4bXwOng9vEH7C1IW
0G0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{54., 0}, {55., 0.0026142857142857144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEPgmAURb/5Q9ysVuxaTJr8B7qp0b9gMtlMmkgmG4kGhYQYTGwGEolG
ovnet929ffduDE45e5zJ7rTZj5xzU3n07XdeLfB50F2M36XsajyLZDfjx11n
7BcbH9X3NFZd+SJfQr6UfBndVxhXXmisuuhLvpp8Dd3X0v925OvJN5DPrUOW
nsvfOK8+2zl6gtETjJ5g9AR7X2yMnmD0DHwJ+VLyZXRfYYyeYPQMfDX5Grqv
pf/tyNeTbyCf9AT/Aa/b3uE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{55., 0}, {56., 0.002174285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEOwkAQRuENAgUKhSshqSC4xVRRVbWKqioaElY1QdS0rteAK3ARRDkN
F2C3ZDLhTdJ0n/nEv7ncTteZMWYXvvj/ncvl5ePNtd9juIX2wYZbaT/u4dba
0yXwUu3IjXt4Fl4GL4dXwHPwSngVvBqeh9fAa+H18AZ02HP57Laf1/koe0rL
ntKyp7TsKT1xCbxUW/b88yy8DF4Or4Dn4JXwKng1PA+vgdfC6+EN2l+4r8Ae

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{56., 0}, {57., 0.00194}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkCEOwkAURBtugsWCpwcAg0SSUGSvgEIQHApUVRWuqq6qakGAqqsCg6vC
sX+TyWRnks32mZftG2/y1XaUJMnEH7vD9osUn5ntQH44vxN5ajuTrxcbOawQ
X0k2nbuJrxJfLb5GfK34HHlmvpf4OvH15J353uS76b7yvoEcfvcnvmQZs+95
zD/pM1vP0ROMnmD0BKMnOPgK8ZVk9Ix8lfhq8TXia8XnyOgZ+Trx9WT0BKNn
9L6BjJ6Rz/cE/wH6fNjH
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{57., 0}, {58., 0.0016114285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh/FLRDS0NbXZ4hBtt8WpOznZkhS4hATdSXBwcvM16i16D3un
7jUOh74Dot/yQ/7be3t+zIwxu/DE9+9OTr58vIX2Zwy30rbx1tqvZ7iN9nQJ
vFQ7cuMenoWXwXPwcvxfAa+EV8Gr4Xl4DbwOXg9vQIc9l4fr7T2/HGVPadlT
WvaUlj2lJy6Bl2rLnn+ehZfBc/By/F8Br4RXwavheXgNvA5eD2/Q/gJbuKHV

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{58., 0}, {59., 0.0012828571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh/FLb9La2gPUCxToIwS19gg11dLWlJOTU5uTm5PTFQInNych
cHOyqXsvHA5+B0S/5Yf8l4dzfFwYY1bu8e9w191WPk/+btq1dffQXvt7aicv
f9rhUniZtufsG14Or4BXwqvwfxZeA6+F18Hr4Q3wRngTPLOft9vzc/9eflG0
kT2lZU9p2VNa9pQOXgov05Y9Z14Or4BXwqvwfxZeA6+F18Hr4Q3wRngTPLen
9B81vObM
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{59., 0}, {60., 0.0010571428571428572}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAUhOHFwkorK7vYWIhdbFK5VUAIQbRKFwRjE7BIZZcLeIB4Ba8S
D+FN3F0Zhp0HYv7mY5nV5X66TowxG/fz//8rLb4af1P2Z3Q3Y+9Sdwv2a3C3
ZIdL2DfvrdmeG7fipeJl4ll5Xy7vK9iBO4tXiVeL14jXitexPTc8xOul3Z7v
4/fwnJd77InGnmjsicae6MAlbOyJxp6Rl4qXiWflfbm8r2Bjz8irxKvFa8Rr
xevY2DPyevYPYae4kg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{60., 0}, {61., 0.0009171428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELwkAYh/HDb2KwrGrXapngRxC0Gq0mk0WWNC0t2QbC2tLSmZbWlpYG
hqU17w5eXva8MHZP+YX//HDeH2fGmMh9/h/uGm/kefJ30/5ad3ft1dJdov16
+tMOl8LLtD1n3/ByeAW8El4Fz8Kr4TXwWngdvB7eAG+EZ3bTdnt+Hr9kcdmu
ZU9p2VNa9pSWPaWDl8LLtGXPiZfDK+CV8Cp4Fl4Nr4HXwuvg9fAGeCM8t6f0
H1ZF2Mk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{61., 0}, {62., 0.0007771428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwlAYxfFhMNlMtlkWxHYtS14QBHEgaLINwVkGhqW1BV9iPoCP4RMM
u2/j/SaHw84HY/uXH+PML/fjdRRF0SI89v7fweOrsBuzP124CdvZTdnPNtyM
3V8sXsI2rluK58RLxfPsm3lb8TL2yrgT27j2LF4uXiFeKf9XiVeL10iHPV/f
92O/26yxJxp7orEnGnuiey4WL2Fjz4HnxEvF82zsOfAyNvZEY8+Bl4tXiFfK
/1Xi1eI17B/97sQf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{62., 0}, {63., 0.0005885714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOglAUh/E738RqNTt9A52P4KbVFyCYTDZm0OBIJBsJE4l0TSQaiURj
Bkbx3rudnfGdjcFXfmP/+eG8P86MMQv3+He4y3Yjnyd/V+2vdXfTXvqLtZ8P
f9rhEniptufsG14GL4dXwCvxfxZeBa+G18Br4XXwengDPLObttsz+oyv+2+1
lj2lZU9p2VNa9pQOXgIv1ZY9J14GL4dXwCvxfxZeBa+G18Br4XXwengDPLen
9B+q3ev3
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{63., 0}, {64., 0.00045714285714285713}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/GhIAhaCIIguDAEQXEhDAiG0BwhOkJQW28jlLfoBu3rHh2j
GePx4PuDON/mt3j7y3i+rowxtf/C/7+Tk5cNW2vfwjbaj7vfVvvz9ttpL4vg
xfASeCm8DF4Or4BXwqvgNfBaeBZeB6+HN8BzaH/P7/ycXtPhKPeUlntKyz2l
5Z7SCxfBi+El8FJ4GbwcXgGvhFfBa+C18Cy8Dl4Pb4DntH9GwM8f
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{64., 0}, {65., 0.0004057142857142857}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAYxfGhW7Rs26KN7hOCQGgxFAjCLCRpQhAShCBw4TX0Dt2kTtMF
mm/g8eH7QPS/+SFvc32cbytjzDY88o6X2QyfidxB28sdtecpXK79/YQ7acez
2ql4F/IK8kryHHkV/V9NnievIa8lryOv174L99QWbnqRN5A3Uoc98/dv59bJ
HnuisScae6KxJzp6Vht7LryCvJI8R15F/1eT58lryGvJ68jrtbEnGnsuvIG8
UfsPWr+3wA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{65., 0}, {66., 0.00029142857142857144}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAQRuHFm9gFCxsPYI4gOYKgjYVXEARBsAgEAispAoFAIEUgGAik
yAH0MhbW7i4MA++HkH3NV8xyf04OC2PMyn3+H3bZxfLc+F21j3437ad1u2t/
3m4P7bAUXgYvh2fhFfBKeBW8Gl4Dr4XXwevhDfBGeBO8Ge3u+T1Fv+S13so9
peWe0nJPabmndPBSeBm8HJ6FV8Ar4VXwangNvBZeB6+HN8Ab4U3wZu0/9P/W
Aw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{66., 0}, {67., 0.00023428571428571427}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxdkMEGAlEYhUdv0qJFbWtfj1A9QjQtW/YcaVUP0joiohiGiFkMMQzRMAzD
LLr/5TjuOYy53+bz+/qr7XLdi6Jo5D77+13mMzzHtit5E7vdyEfbnfx82Mh+
ifhSsuniF/lkvrf4MvHl5In5PuIrxFeS/Xlf8VVyXy2+Rnyt3NeJL1qE7Hqe
97/DYDecoicYPcHoCUZPsPcl4kvJ6AlGz8CXiS8no2fgK8RXktEz8FVyXy2+
Rnyt3NeJz/UE/wHDudu7
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{67., 0}, {68., 0.00019428571428571428}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAQRuFFQRAsAgEhkCISDERSBFYCgYB7Ba2shcTS2nvY6Bm8hL3e
yd3IMPgGQvY1X/GvTpdDPzHGbPwX/r/bO3nZcFPt8+Bvpv24+5trf97+Ftrj
RfBi7cANS3gJvBReBi+HV8Ar4VXwangWXgOvhdfBc2i/5/N13d6O653sKS17
Ssue0rKn9MhF8GJt2fPPS+Cl8DJ4ObwCXgmvglfDs/AaeC28Dp7T/gJmjrZG

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{68., 0}, {69., 0.00016285714285714287}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/GhW0Srtm07QEIQBC0sQRAMJGlAEBJEQWjhNewAHaFT2J2a
GXg8+h6I821+i//69rjcF8aYjfv8P1x0juS59bfXtv4O2q/J3VH7O7s7aYeL
4SXwUngZvBxeAa+EZ+FV8Gp4DbwWXg9v0Pbc/IQ3ot2ey3c3XT+rnewpLXtK
y57Ssqd08GJ4CbwUXgYvh1fAK+FZeBW8Gl4Dr4XXwxu0Zc8/b9T+AY5hvNI=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{69., 0}, {70., 0.00010571428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEGAlEUh/Grh2jftlUUbaJeoR4hpm3blhERLYYYbmYxDMMwi2EYYhaz
rx6hd+ney3HMd0jzbX6u/2R/3EUjY8zU/fx/uPN2I59zfxftg7+r9tO6u2l/
P+7u2uFi7YX3HvASeBZeCi/D+3J4BbwSXgWvhtfAa7XD817wOng92u35e6+W
s9N4LXtKy57Ssqe07CkdvFhb9hx4CTwLL4WX4X05vAJeCa+CV8Nr4LXasufA
6+D12n/uLMSK
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{70., 0}, {71., 0.00008571428571428571}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh/Ehogt0grZt27mpK+QRgtq27grewE4TBEFQIAiC4kIQBMGF
IAiBi2YGHg+/B+J8m9/ivzldw/PCGLO1n/v7exwP8ty5e2pf3L2077G9t/b3
407bXwIvhZfBy+GV8Cp4NbwGXguvg9fDG+CN2o6Lf/AmeCact91zuYqK4Lbe
y57Ssqe07Ckte0p7L4GXwsvg5fBKeBW8Gl4Dr4XXwevhDfBGbdlz5k3w7J7S
f2U9v4E=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{71., 0}, {72., 0.00007428571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEHwnAcxvEponQYY8QOS4ylw/hnjNFfp857CVHXXk+dorez3k069/8t
j8eeH2nfy8ffsz7fusskiqJt+Nn//zqPL2c3ZV/tZuy73Zz97sMt2cPF4iXi
peyHeSvxMvFy9t68jXiFeCXbuH4nXiXvc+LV4jXyvlY8Lx32fH1Ox+d3ccCe
aOyJxp5o7IkeuFi8RLyUjT1HXiZezsaeI68Qr2Rjz5FXyfuceLV4jbyvFc+z
f3O/wro=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{72., 0}, {73., 0.00005142857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh3Gp6B5t27prkxAEQQtRCIQWkjQhCAmCMODCdTeoM1UH6DTN
DDwefg9Ev80P+a8u9+w6i6Jo7R7/DpdkiXzG/nbaN+Nur/16ujtof97ujtrh
Uni5tufMCV6h/fXeGV4Jr4Jn4NX4vwZeC6+D18Oz8AZ4I9rtuVg+fhs738qe
0rKntOwpLXtKBy+Fl2vLnhOv0JY9J14Jr4Jn4NX4vwZeC6+D18Oz8AZ4o/Yf
ZEirXw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{73., 0}, {74., 0.000037142857142857143}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUh3GJLtK2bQeoM3iEIGvXFYQgCloIQjDhQhAEwYUgCUILD2Cn
6ATtWjYz8Hj4PRDn2/wW/8X2GO5mQRAs7ef+/uJwI8+Vu5P2PrJ31n4Ye1ft
92jvpu0vgZdqOy66wzPwMng5vAJeCa+CV8Nr4LXwOni9tuPGF7wBbff8Hj6X
52++lj2lZU9p2VNa9pT2XgIv1ZY9J56Bl8HL4RXwSngVvBpeA6+F18HrtWXP
iTdo/wHW7OaA
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], RectangleBox[{74., 0}, {75., 0.00004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEGw1AUh/Grb9K1aztXdeqcvkFp1z5PO4W+SCmltIQSQoYQQsgQEpdU
ht57OY58h0i+5Uf+88M5Os6MMQv3+He4e7SRz6W/h/bJ31P7enH30v68/WmH
S7RX3vvCS+Fl8HJ4BbwSXgWvhtfAa/G/HTwLb4A3wjP7abs9b/1uG9vfWvaU
lj2lZU9p2VM6eIm27DnxUngZvBxeAa+EV8Gr4TXwWvxvB8/CG+CN8Nye0n85
2fPd
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{75., 0}, {76., 0.000025714285714285714}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0NEGwmAYxvEpIjoYI2IHyxjLZIwxJruGuoNoHXY3UZfQpaQuI11Cp33f
8nj1f5ntf/Jjz3J/2h5GQRCs3OPfv9t1+qr8ja2PvbuJ9cXf1Pr5cDezHi6E
F1l7rp9bX723gBfDS+Cl8DJ4ObwCXgmvglfjfxt4LbwO7fa8r8+v2+e90Z5q
7anWnmrtqR64EF5krT3V2vPPi+El8FJ4GbwcXgGvhFfBq/G/DbwWXmf9BfK8
3JE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{76., 0}, {77., 0.000011428571428571429}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKwkAQRuHgTWxttZaAIAgWwYVAIEVQXAkEDASEwBa5hIUWHsQz6FEs
rWzcXRiGvIGQvOYj/NP9eXecJEky8094x0tNKp/zcCttG26tfb/522i/X/62
2vEyeAZeDq+AV8KrtBfBO8Cz8Gp4DbwW/9dpnwJ3gdfDc/AGtN/TPX+P6/ez
lD2lZU9p2VNa9pSOXgbPwMvhFfBKeJW27DnyLLwaXgOvxf912rLnyOvhOXiD
9h/k/+0+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{77., 0}, {78., 0.000014285714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAUh3HpTVpb26NnqDcIsrEXaBCCIGgQpOBGhCAIgoMgCIaDD1C9
SWNTS/deOBz8Doh+yw/5j1fbxXoUBMHEPu7tL1rO5XPqbq+9Ce0dtK/G3lH7
9bR30vYXw0u0HRde4Bntt/Nu8FJ4GbwcXoH/K+FV8Gp4DbwWXgevR9s9d4/f
/fz9zGRPadlTWvaUlj2lvRfDS7Rlz4FntGXPgZfCy+Dl8Ar8XwmvglfDa+C1
8Dp4vfYfz3H3vg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{78., 0}, {79., 0.000014285714285714285}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoEnzcA3ZCoJs2G4EW0KrCIKiKBCEIHAgiILgQBAM
wUHvPjhc3rkg+k8+8Mx3x81+ZoxZ2Efe7i5hgM+V3FX7ENm7aSdyD+33S07b
XUpepi1c9NE+ifclLyevIK8kryavIa8lryOvJ28gb9R2vzuRZ7Z+2z2fy7g6
/+5r7InGnmjsicaeaOel5GXa2BONPT0vJ68grySvJq8hryWvI68nbyBv1Mae
nmf3RP8Bncn3cw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{79., 0}, {80., 2.8571428571428573*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKgkAUgOGhIAhaCIEhuDAEwXAxMCEIEnOG6ARBbTtPbbtIB7BDdIx2
zRiPh/8Dcf7Nx8zbnm/Hy8wYswtf/P/n5OXk4sy1r3EW2o97mKX2ewiz0h4n
0d5Hbw0vhZfBy+EV8Ep4FbxaO3JDA8/ivQ5eC6/D/Xp4Hh32uXna5vX9HGSf
0rJPadmntOxTeuQSbdnnxEvhZfByeAW8El4Fr9aWfU48i/c6eC28Dvfr4Xnt
H4xNwZg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{80., 0}, {81., 8.571428571428571*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoImNQwiCoIGkBIEDSXohCAqBIDhwFUEtoaVEjl1B
a2jauw8OF88F0X/ygWd+rg6XmTFm4R55+wuTEJ+B3Eb7at1ttR9yO+3h426v
7S8iL9YWzh61n+KdyEvJy8jLybPkFeSV5NXaK/Fu5DX0vy15HXk9tdvzvbx/
X79xjT3R2BONPdHYE+29iLxYG3uisefES8nLyMvJs+QV5JXk1drYc+I19L8t
eR15vfYfP9Ll7Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{81., 0}, {82., 5.7142857142857145*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0EEKglAUheFHO2naoEnzEIIgaCBJgtBAkh4EQYIgCA5cRWBLaCNBmLtw
DU5998Hh4rkQ+U8+9Cyvz9NtYYxZuZ/8+wvOAR43cjttK7fXfrfuDtr/zt1R
219IXkReTF6i3Yt3IS8lLyPPagvX3rWF6x7k5eQV5JX0fhV9b01eQ+32/K1f
w2f8brEnGnuisScae6K9F5IXkReTl2hjz5mXkpeRZ7WxJxp7zrycvIK8kt6v
ou+tyWu0J6CH5MU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{85., 0}, {86., 2.8571428571428573*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEKglAYxfFLb9La0FJz9AxCLxBkY68QBEHgIAhC4SAIguEgBILg4BZE
PUbP0Nq9Fw4Hzwei/+UHnun2EOwmxpiZfdzb33GzxufC3Ym9D+2d2Vd3F/bn
bS9i+4vFS9iOC1P2zYPiZeLl4hXileJV4tXiNeyl8x7itfK/nXi9eIO03fM1
T7/333OFPdHYE4090dgT7b1YvISNPdHYc+Rl4uXiFeKV4lXi1eI1bOw58lr5
3068XryB/QeK6e9H
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztkb9rwlAQxx91c3ZW3GxX53BjXHXVSWhXndM5s7NuorPgJm46OIilFIqK
IM0zJv7I4tLO9d07v+Df0H4hCXzuct/vcfl6o/L8oJR6uj4pddOF7DcgdacL
tabfhVoroKQ8yvpJl2485xuihQ/BB672MgNN5u3qMbiTXvWazk76J+BvC6Md
vbBm4DU2DmXOHNz+H1KV6+/gr6bN20v9A5xt0xE98sBP8E7bKBLfJbjti6nf
NInX4GZqeRRLng14icGBuJzdgrPt6iA5v8Ct35F47UUA/lMwxkfJr8F5rH+S
PUJwXjdzlrx7cJv7THwGNwIvshLxj8H/7/637v4LlTuA2g==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{86., 0}, {87., 2.8571428571428573*^-6}]}}}, {}, {}}, \
{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[
       NCache[
        Rational[1, 90], 0.011111111111111112`]], Thickness[Large], 
      LineBox[CompressedData["
1:eJw12Hk8VOsfB3CFbsrPNiQhyhKSfd/OF2OZMZgZS0q3JCq0KLTHjKUitwxi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       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox["\"p(\[Lambda])\"", TraditionalForm]},
  AxesOrigin->{-16.9, 0},
  Background->RGBColor[0.99, 0.98, 0.98],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{-15, 80}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.804090303435656*^9, 3.80409032923905*^9}, 
   3.804090418614999*^9, 3.8040912253306913`*^9, 3.81104826818887*^9, 
   3.811048309452607*^9, {3.811048570248034*^9, 3.811048598544284*^9}, 
   3.811048650577263*^9, 3.811048684336525*^9, {3.811048718393808*^9, 
   3.811048734492721*^9}, 3.811048819010223*^9, {3.8110488668656178`*^9, 
   3.8110489441956873`*^9}, 3.811049171327136*^9, 3.811051433743347*^9, 
   3.8110516272343893`*^9, 3.811055065899104*^9, 3.811055360461173*^9, 
   3.8110776774182777`*^9, 3.811077985485011*^9, {3.811078513010311*^9, 
   3.811078521363659*^9}, 3.811078792414123*^9, 3.81107893481067*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2fa07c84-122d-4677-be70-546fa145b0d0"]
}, Open  ]],

Cell[TextData[{
 "Exact and numerical (6-digit precision) values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"], ",", " ", 
    SuperscriptBox[
     StyleBox["P",
      FontSlant->"Plain"], "+"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e6d29334-44f5-46b6-96b5-7d6ef6ac2251"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    StyleBox["p",
     FontSlant->"Plain"], "-"], TraditionalForm]],ExpressionUUID->
  "25fa8f3d-5a5c-4132-8f37-f91a5215c73e"],
 " and comparison with simulation results (PpSim, PnSim, ppSim)."
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811042813897582*^9, 3.811042876292247*^9}, {3.811047845831872*^9, 
   3.811047903317459*^9}, {3.811047965964416*^9, 3.8110479840205803`*^9}, {
   3.811051503355854*^9, 3.811051511675956*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"202fed82-05da-4a23-ae78-d7caf31db1a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pp", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047920022396*^9, 3.811047920229415*^9}, {
   3.811078204853511*^9, 3.8110782059012947`*^9}, 3.811078256879101*^9, 
   3.811078342992793*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"a33ba08e-8cb3-4f57-8461-51831dc87790"],

Cell[BoxData[
 FractionBox[
  "1081465514050727881454721060112515583485565423713832558907275194925056", 
  "97327453648743672783790144527749033795901408624680013074608083129650401"]],\
 "Output",
 CellChangeTimes->{
  3.8110479207570267`*^9, 3.811048312375415*^9, 3.8110489464882174`*^9, 
   3.811049175133809*^9, 3.8110514362007236`*^9, 3.811051629690895*^9, 
   3.811055069244606*^9, 3.811055365086117*^9, 3.811055429024705*^9, 
   3.811077680972776*^9, 3.811078206966782*^9, {3.8110782524330397`*^9, 
   3.8110782574270897`*^9}, 3.811078344868081*^9, 3.8110785327812967`*^9, 
   3.811078794898756*^9, 3.811078936698497*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"bf6ce604-a181-47fd-a964-4be63a83c277"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Pp", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "PpSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110479327966747`*^9, 3.811047936811308*^9}, {
  3.811048329478827*^9, 3.8110483322382708`*^9}, {3.811048767504613*^9, 
  3.811048788874834*^9}, {3.8110514995007668`*^9, 3.81105150144361*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2211a1a6-433b-42d6-bc6f-08ea2c910c52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.011111618289673478`6.", ",", "0.01054`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.811047937431951*^9, {3.811048314375945*^9, 3.8110483326259003`*^9}, {
   3.811048491879014*^9, 3.811048516713608*^9}, 3.811048667166606*^9, {
   3.811048771857484*^9, 3.811048789200437*^9}, 3.811048948624996*^9, 
   3.811048987547351*^9, 3.811049177238283*^9, 3.811051437995557*^9, 
   3.811051631821109*^9, 3.811055071652932*^9, 3.811055367018951*^9, 
   3.8110554303382587`*^9, 3.811077731328134*^9, 3.811077987944068*^9, 
   3.811078534381577*^9, 3.811078796993813*^9, 3.811078938605082*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"85566769-a2d7-4d5b-928e-2af6d72a371a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Pn", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047946228709*^9, 3.811047957563841*^9}, {
   3.8110483279860497`*^9, 3.811048362610601*^9}, {3.811048435937435*^9, 
   3.8110484361519327`*^9}, {3.811078209823876*^9, 3.811078211085515*^9}, 
   3.8110783411411753`*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"90569aa9-27cc-4a80-a25c-8190e8290393"],

Cell[BoxData[
 FractionBox["2316382690759499324916571393", 
  "97327453648743672783790144527749033795901408624680013074608083129650401"]],\
 "Output",
 CellChangeTimes->{{3.811048316111126*^9, 3.81104836323598*^9}, {
   3.811048407429669*^9, 3.811048436457815*^9}, 3.811048951507875*^9, 
   3.811048993947567*^9, 3.8110514410334473`*^9, 3.811051634336369*^9, 
   3.811055076061328*^9, 3.811055369422847*^9, 3.811055431639472*^9, 
   3.811077733775917*^9, 3.811078211551989*^9, 3.811078279843131*^9, 
   3.811078347116852*^9, 3.811078538583897*^9, 3.811078945549018*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"264c543b-eb00-460c-af95-1e00cc6a3900"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Pn", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "PnSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110484456729193`*^9, 3.811048449080318*^9}, {
  3.811048779265707*^9, 3.811048786554887*^9}, {3.811051496316642*^9, 
  3.8110514973636627`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"9e1f128f-c2b6-40a8-b169-7be38da03888"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.379988999937634528328779159179562`6.*^-44", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.811048449549217*^9, 3.811048498091805*^9, {3.811048783129066*^9, 
   3.8110487870327597`*^9}, 3.811048953640383*^9, 3.811048995737956*^9, 
   3.811049181566389*^9, 3.811051442817299*^9, 3.811051636400262*^9, 
   3.8110550783414707`*^9, 3.811055371247231*^9, 3.811055433235551*^9, 
   3.81107773556732*^9, 3.811077990589088*^9, 3.811078540490666*^9, 
   3.8110789479505243`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"3b2cf4d7-eef0-4e13-850f-509ea327b728"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pp", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.811047946228709*^9, 3.811047957563841*^9}, {
   3.8110483279860497`*^9, 3.811048362610601*^9}, {3.811048435937435*^9, 
   3.8110484361519327`*^9}, {3.8110489792036247`*^9, 
   3.8110489797572927`*^9}, {3.811078213789486*^9, 3.811078214781926*^9}, 
   3.8110783544448643`*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"2ade9d75-b5d1-4134-ab20-77f2d3f68e3c"],

Cell[BoxData[
 FractionBox["1306694118744864", "1628413597910449"]], "Output",
 CellChangeTimes->{{3.811048316111126*^9, 3.81104836323598*^9}, {
   3.811048407429669*^9, 3.811048436457815*^9}, 3.811048951507875*^9, 
   3.811048998354109*^9, 3.811049190683614*^9, 3.811050058791404*^9, 
   3.8110514444253893`*^9, 3.811051639175168*^9, {3.811055081610866*^9, 
   3.811055100217456*^9}, 3.8110553726376677`*^9, 3.811055434261293*^9, 
   3.8110777374860497`*^9, 3.811078215184351*^9, 3.811078287112987*^9, 
   3.811078354956347*^9, 3.811078541765212*^9, 3.8110789495613327`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"5169c67e-cec3-430f-959a-d191dbe9565c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"pp", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "ppSim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8110484456729193`*^9, 3.811048449080318*^9}, {
  3.811048779265707*^9, 3.811048786554887*^9}, {3.811049003830186*^9, 
  3.811049006878236*^9}, {3.8110514930365*^9, 3.811051494099292*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"b77d088a-124c-4276-af87-7af20c699842"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8024338045454731886`6.", ",", "0.80226`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.811048449549217*^9, 3.811048498091805*^9, {3.811048783129066*^9, 
   3.8110487870327597`*^9}, 3.811048953640383*^9, 3.81104900737484*^9, 
   3.811049183950283*^9, 3.811050061225174*^9, 3.811051445706081*^9, 
   3.811051642308358*^9, 3.8110551027881327`*^9, 3.811055374069659*^9, 
   3.811055435697978*^9, 3.811055753046064*^9, 3.8110777392163057`*^9, 
   3.8110780344638243`*^9, 3.811078296566798*^9, 3.8110783569459667`*^9, 
   3.81107854374986*^9, 3.811078951161479*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"da847a1c-1f70-4985-b5ab-bc1224527adc"]
}, Open  ]],

Cell["\<\
Exact and numerical (6-digit precision) values for moment and absolute moment \
and comparison with simulation results (m\[Gamma]Sim, am\[Gamma]Sim).\
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.804082431394689*^9, 
   3.8040824471455727`*^9}, {3.804082900865365*^9, 3.804082940713916*^9}, 
   3.8040835289765263`*^9, {3.804083886412109*^9, 3.804083932193198*^9}, {
   3.80408396887421*^9, 3.804083969026284*^9}, {3.8040840681089373`*^9, 
   3.804084076164435*^9}, {3.804084179727489*^9, 3.8040842420337543`*^9}, {
   3.811042813897582*^9, 3.811042876292247*^9}, {3.811047845831872*^9, 
   3.811047903317459*^9}, {3.811047965964416*^9, 3.8110479840205803`*^9}, {
   3.811050099040894*^9, 3.8110501007283363`*^9}, {3.811050132829728*^9, 
   3.8110501629492493`*^9}, {3.8110505042244577`*^9, 3.811050541210257*^9}, {
   3.811050583019668*^9, 3.811050587819271*^9}, {3.8110514699226027`*^9, 
   3.811051474698792*^9}, {3.8110762681366158`*^9, 3.811076269457141*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c526b1c0-a4bd-42dc-9894-9ea98152c2a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m\[Gamma]", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.811050557658792*^9, 3.8110505996443777`*^9}, {
  3.811055379239854*^9, 3.811055380686984*^9}, {3.811055439425905*^9, 
  3.811055440962077*^9}, {3.811078217326707*^9, 3.811078218406075*^9}, {
  3.811078305048408*^9, 3.8110783141907988`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"162a5e47-7aa2-4840-9169-7aa6d6c96fc9"],

Cell[BoxData[
 FractionBox["44", "3"]], "Output",
 CellChangeTimes->{{3.811050564177815*^9, 3.8110506000136547`*^9}, 
   3.811051453828186*^9, 3.8110516462742567`*^9, 3.811055106028159*^9, {
   3.811055375800228*^9, 3.811055381103582*^9}, {3.811055437180471*^9, 
   3.8110554415847883`*^9}, 3.8110557325454693`*^9, 3.811056035371812*^9, 
   3.811077741898994*^9, 3.811078219382413*^9, {3.811078300111113*^9, 
   3.811078315428112*^9}, 3.811078359189558*^9, 3.811078546419785*^9, 
   3.811078954169805*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"4ea8f4e5-3392-49bd-9cbc-8faf7655c85e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"m\[Gamma]", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "m\[Gamma]Sim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.811050606879169*^9, 3.81105061751075*^9}, {
  3.811051456035946*^9, 3.811051478436247*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"3a7b3036-e3a3-4d72-a799-e3877b463fb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.6666666666666666667`6.", ",", "14.659482550958204`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.811050618605712*^9, 3.811051649317033*^9, 
  3.811055107955031*^9, 3.8110554430195704`*^9, 3.811055726961609*^9, 
  3.811056040368129*^9, 3.811056086600754*^9, 3.811077744162801*^9, 
  3.81107804306214*^9, 3.8110783614740467`*^9, 3.8110785500948267`*^9, 
  3.8110789561790943`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"f45d3440-35e3-4cfe-b0f0-68d5b178521a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"am\[Gamma]", "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{
  3.81105062877236*^9, {3.811078226855443*^9, 3.811078227942404*^9}, 
   3.8110783697268763`*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"d2778619-a87f-4b8b-9c73-ef417ca42bba"],

Cell[BoxData[
 FractionBox["76418932298524948", "4885240793731347"]], "Output",
 CellChangeTimes->{
  3.8110506297910633`*^9, 3.811051653143716*^9, {3.811055111415743*^9, 
   3.811055126371818*^9}, 3.8110554472055273`*^9, 3.811055724053113*^9, 
   3.811056090723796*^9, 3.811077746746779*^9, 3.8110780585590973`*^9, {
   3.811078225199629*^9, 3.8110782288622828`*^9}, 3.8110783709222527`*^9, 
   3.811078554394837*^9, 3.8110789588669243`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"79c2ac59-ece8-4b18-9fb4-2ea81198d5fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"am\[Gamma]", ",", "6"}], "]"}], ",", 
   RowBox[{"N", "[", "am\[Gamma]Sim", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{
  3.811050636204842*^9, {3.811051482196602*^9, 3.811051489331603*^9}, {
   3.811055514519018*^9, 3.81105551673575*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"046846f8-003e-44c4-8319-05a67858a12f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.642817933679818929`6.", ",", "15.63807082380664`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8110506372750473`*^9, 3.811051664467519*^9, 3.811055128346816*^9, 
   3.8110554499121103`*^9, 3.811055604665221*^9, 3.811055641523481*^9, {
   3.8110557175160313`*^9, 3.811055738644438*^9}, 3.8110560947466087`*^9, 
   3.811056150728002*^9, 3.8110777490526114`*^9, 3.8110780618909197`*^9, 
   3.811078374231286*^9, 3.811078556481996*^9, 3.81107896326649*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"08ed4f1e-4688-4ab4-8e8e-5ad947614734"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox["Module", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[":", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[" ", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   RowBox[{
   "Monte", " ", "Carlo", " ", "simulation", " ", "for", " ", "generating", 
    " ", "eigenvalues", " ", "for", " ", "m", " ", "number", " ", "of", " ", 
    "weighted", 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], "difference", " ", "of", " ", "indpendent", " ", 
    "Wishart", " ", 
    RowBox[{"matrices", ".", " ", "It"}], " ", "also", " ", "returns", " ", 
    "the", " ", 
    RowBox[{"positivity", 
     StyleBox["/", "Subsubsection",
      FontWeight->"Plain",
      FontSlant->"Italic"], 
     StyleBox[
      RowBox[{
       StyleBox[
        StyleBox[
         StyleBox["n", "Subsubsection",
          FontWeight->"Plain",
          FontSlant->"Italic"], "Subsubsection",
         FontWeight->"Plain",
         FontSlant->"Italic"], "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "eg", 
       StyleBox["a", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "ti", 
       StyleBox["v", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"], "it", 
       StyleBox["y", "Subsubsection",
        FontWeight->"Plain",
        FontSlant->"Italic"]}]]}], " ", "probabilities", " ", "and", " ", 
    RowBox[{"moments", "."}]}]}], "Subsubsection",
  FontWeight->"Plain",
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.7976521054424*^9, 3.7976521319865522`*^9}, {
   3.797653756638776*^9, 3.7976537566784487`*^9}, {3.797655322025078*^9, 
   3.797655323569248*^9}, {3.797655495977682*^9, 3.797655530298149*^9}, {
   3.797655892062005*^9, 3.7976558933251133`*^9}, {3.804089532634779*^9, 
   3.804089646116477*^9}, {3.804089732061757*^9, 3.804089734585946*^9}, 
   3.804089766774363*^9, {3.804089799840665*^9, 3.8040898650511303`*^9}, {
   3.804090341872135*^9, 3.804090342623646*^9}, {3.8040903764158697`*^9, 
   3.8040904054783688`*^9}, {3.804090534948455*^9, 3.804090559906926*^9}, 
   3.8040910240307007`*^9, {3.81105514727325*^9, 3.811055178925393*^9}, {
   3.811055300851803*^9, 3.8110553027468357`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d938ade2-0573-4a80-8478-46a2f9fc9b40"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e9f65363-95c3-4a48-930d-668dd10f9a6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MCev", "[", 
    RowBox[{
    "mx_", ",", "nx_", ",", "n1x_", ",", "n2x_", ",", "a1x_", ",", "a2x_", 
     ",", "\[Gamma]x_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "=", "mx"}], ",", 
       RowBox[{"n", "=", "nx"}], ",", 
       RowBox[{"n1", "=", "n1x"}], ",", 
       RowBox[{"n2", "=", "n2x"}], ",", 
       RowBox[{"a1", "=", "a1x"}], ",", 
       RowBox[{"a2", "=", "a2x"}], ",", 
       RowBox[{"\[Gamma]", "=", "\[Gamma]x"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ev", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"PpSim", "=", "0"}], ";", 
      RowBox[{"PnSim", "=", "0"}], ";", 
      RowBox[{"ppSim", "=", "0"}], ";", 
      RowBox[{"m\[Gamma]Sim", "=", "0"}], ";", 
      RowBox[{"am\[Gamma]Sim", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", " ", "m"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n1"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n1"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"B", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n2"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n2"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WA", "=", 
             RowBox[{"A", ".", 
              RowBox[{"ConjugateTranspose", "[", "A", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WB", "=", 
             RowBox[{"B", ".", 
              RowBox[{"ConjugateTranspose", "[", "B", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"H", "=", 
             RowBox[{
              RowBox[{"a1", " ", "WA"}], "-", 
              RowBox[{"a2", " ", "WB"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"\[CapitalLambda]", "=", 
             RowBox[{"Chop", "[", 
              RowBox[{"Eigenvalues", "[", "H", "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"PpSim", "=", 
             RowBox[{"PpSim", "+", 
              RowBox[{"Boole", "[", 
               RowBox[{"AllTrue", "[", 
                RowBox[{"\[CapitalLambda]", ",", 
                 RowBox[{
                  RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"PnSim", "=", 
             RowBox[{"PnSim", "+", 
              RowBox[{"Boole", "[", 
               RowBox[{"AllTrue", "[", 
                RowBox[{"\[CapitalLambda]", ",", 
                 RowBox[{
                  RowBox[{"#", "<", "0"}], "&"}]}], "]"}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ppSim", "=", 
             RowBox[{"ppSim", "+", 
              RowBox[{"Count", "[", 
               RowBox[{"\[CapitalLambda]", ",", 
                RowBox[{"x_", "/;", 
                 RowBox[{"x", ">", "0"}]}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"m\[Gamma]Sim", "=", 
             RowBox[{"m\[Gamma]Sim", "+", 
              RowBox[{"Total", "[", 
               SuperscriptBox["\[CapitalLambda]", "\[Gamma]"], "]"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"am\[Gamma]Sim", "=", 
             RowBox[{"am\[Gamma]Sim", "+", 
              RowBox[{"Total", "[", 
               SuperscriptBox[
                RowBox[{"Abs", "[", "\[CapitalLambda]", "]"}], "\[Gamma]"], 
               "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"ev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"ev", ",", "\[CapitalLambda]"}], "]"}]}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ",", "i"}], "]"}], ";", 
      RowBox[{"PpSim", "=", 
       RowBox[{"PpSim", "/", "m"}]}], ";", 
      RowBox[{"PnSim", "=", 
       RowBox[{"PnSim", "/", "m"}]}], ";", 
      RowBox[{"ppSim", "=", 
       RowBox[{"ppSim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";", 
      RowBox[{"m\[Gamma]Sim", "=", 
       RowBox[{"m\[Gamma]Sim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";", 
      RowBox[{"am\[Gamma]Sim", "=", 
       RowBox[{"am\[Gamma]Sim", "/", 
        RowBox[{"(", 
         RowBox[{"m", "*", "n"}], ")"}]}]}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
   3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
   3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
   3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
   3.7982993015321293`*^9}, {3.7982993319886303`*^9, 
   3.7982993375315027`*^9}, {3.798381293368841*^9, 3.798381307335966*^9}, {
   3.804089278693499*^9, 3.804089376508889*^9}, {3.8040894302060633`*^9, 
   3.804089480287756*^9}, {3.80408957467621*^9, 3.804089579469366*^9}, {
   3.804090347165884*^9, 3.804090350928763*^9}, {3.804090993239914*^9, 
   3.8040910089817343`*^9}, {3.811048018594475*^9, 3.811048126599565*^9}, 
   3.811048230259678*^9, {3.811049025723524*^9, 3.8110490430171967`*^9}, {
   3.81105070482277*^9, 3.8110507827264957`*^9}, 3.811050815523752*^9, {
   3.811050931244665*^9, 3.811051065326062*^9}, {3.81105115534433*^9, 
   3.81105115792731*^9}, {3.811051336353293*^9, 3.811051339067923*^9}, {
   3.811051526896459*^9, 3.8110515418247557`*^9}, {3.8110555188467093`*^9, 
   3.811055520630685*^9}, {3.811077878504427*^9, 3.811077884215376*^9}, {
   3.811078083423171*^9, 3.811078089637445*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[59]:=",ExpressionUUID->"3c583132-4dcb-4077-9aa5-850d67e936f2"]
}, Open  ]]
},
WindowSize->{1196, 610},
WindowMargins->{{Automatic, -152}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ec3356ae-b579-49cb-9a1e-ede61eec8cbd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 606, 18, 91, "Section",ExpressionUUID->"38016c78-f999-41e1-ae77-8a37df55f0f6"],
Cell[CellGroupData[{
Cell[1189, 42, 446, 7, 52, "Section",ExpressionUUID->"3b047058-11cd-4c51-b185-97c1a98cd0ec"],
Cell[1638, 51, 473, 11, 53, "Input",ExpressionUUID->"fca73d91-2cf4-4734-93f4-3af2d2dc8a6f"],
Cell[2114, 64, 9792, 281, 590, "Input",ExpressionUUID->"6aff4aef-ad8e-4403-a300-17d237b2d707"],
Cell[11909, 347, 946, 18, 51, "Text",ExpressionUUID->"dfbd6e3d-0dc8-4753-a58c-2c7cdd6f47f8"],
Cell[12858, 367, 2063, 48, 34, "Input",ExpressionUUID->"32141e78-531b-4e19-9953-1631fd51fecf"],
Cell[14924, 417, 590, 9, 51, "Text",ExpressionUUID->"337d436b-19dc-46d6-8074-a5d42dfbdb90"],
Cell[15517, 428, 469, 11, 47, "Input",ExpressionUUID->"1bd20b3b-5f3e-44b7-83d6-6ca5e1a682aa"],
Cell[15989, 441, 923, 20, 51, "Text",ExpressionUUID->"fdd004c8-9c23-45bc-ad6e-93d95fded48b"],
Cell[16915, 463, 737, 19, 30, "Input",ExpressionUUID->"b8073a80-c49f-4fdd-8b3c-6a6fef39a3ec"],
Cell[17655, 484, 1025, 22, 51, "Text",ExpressionUUID->"46b6332c-e450-4d2a-87ea-f765804cee45"],
Cell[18683, 508, 808, 19, 30, "Input",ExpressionUUID->"4f35e9ce-64d4-4b8e-910a-c41a3d9c783c"],
Cell[19494, 529, 1641, 40, 74, "Text",ExpressionUUID->"a5f817e4-0d7b-4b70-a951-8bcd83f5bd28"],
Cell[21138, 571, 1487, 39, 52, "Input",ExpressionUUID->"2195b7e5-7149-4a11-a8d5-fe227b738d9e"],
Cell[22628, 612, 844, 12, 51, "Text",ExpressionUUID->"3b232d69-a133-4629-8515-1c183e1af790"],
Cell[23475, 626, 1505, 39, 52, "Input",ExpressionUUID->"c033f45e-f585-49f7-9933-8330e4779fcc"],
Cell[24983, 667, 903, 13, 51, "Text",ExpressionUUID->"93bda020-30ea-457b-bb8c-4ac1568846ee"],
Cell[25889, 682, 1968, 51, 54, "Input",ExpressionUUID->"0ef6d7ea-00f7-463a-836b-208f8b32c3d1"],
Cell[27860, 735, 224, 4, 53, "Input",ExpressionUUID->"a8657d6a-d575-40a2-8796-9ae54f117692"],
Cell[28087, 741, 1613, 24, 74, "Text",ExpressionUUID->"dd6262ab-b02f-4da8-8485-f135f1f1ee76"],
Cell[29703, 767, 1030, 19, 46, "Input",ExpressionUUID->"d3431683-c788-472c-9418-76163275e634"],
Cell[CellGroupData[{
Cell[30758, 790, 330, 7, 30, "Input",ExpressionUUID->"f5e92ef7-497b-48bb-a0ab-6e70aed389cf"],
Cell[31091, 799, 5031, 114, 203, "Output",ExpressionUUID->"0f0ee79d-b058-4657-8fc6-b8e5550a3003"]
}, Open  ]],
Cell[36137, 916, 375, 9, 30, "Input",ExpressionUUID->"60745e48-62c2-462f-8095-47b503b2b127"],
Cell[36515, 927, 919, 20, 30, "Input",ExpressionUUID->"ac9581ef-147e-44a7-9922-4fc31a757f6b"],
Cell[37437, 949, 1301, 20, 51, "Text",ExpressionUUID->"6fda518b-ea4f-429f-b5c5-d70ad61b729f"],
Cell[38741, 971, 947, 27, 30, "Input",ExpressionUUID->"1b38f733-e011-4246-876a-7bc20390d8c3"],
Cell[39691, 1000, 1713, 26, 97, "Text",ExpressionUUID->"ac88165e-6e9b-44c2-a02a-21aa6064553d"],
Cell[41407, 1028, 719, 14, 46, "Input",ExpressionUUID->"938ed773-7fce-4b6b-ad19-2fa7ca6f6f39"],
Cell[CellGroupData[{
Cell[42151, 1046, 1500, 36, 73, "Input",ExpressionUUID->"e97f0239-3077-430f-be97-c7af119688e9"],
Cell[43654, 1084, 125240, 2269, 274, "Output",ExpressionUUID->"2fa07c84-122d-4677-be70-546fa145b0d0"]
}, Open  ]],
Cell[168909, 3356, 1890, 39, 51, "Text",ExpressionUUID->"202fed82-05da-4a23-ae78-d7caf31db1a4"],
Cell[CellGroupData[{
Cell[170824, 3399, 344, 7, 30, "Input",ExpressionUUID->"a33ba08e-8cb3-4f57-8461-51831dc87790"],
Cell[171171, 3408, 709, 13, 51, "Output",ExpressionUUID->"bf6ce604-a181-47fd-a964-4be63a83c277"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171917, 3426, 458, 10, 30, "Input",ExpressionUUID->"2211a1a6-433b-42d6-bc6f-08ea2c910c52"],
Cell[172378, 3438, 704, 12, 34, "Output",ExpressionUUID->"85566769-a2d7-4d5b-928e-2af6d72a371a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173119, 3455, 422, 8, 30, "Input",ExpressionUUID->"90569aa9-27cc-4a80-a25c-8190e8290393"],
Cell[173544, 3465, 652, 11, 51, "Output",ExpressionUUID->"264c543b-eb00-460c-af95-1e00cc6a3900"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174233, 3481, 411, 10, 30, "Input",ExpressionUUID->"9e1f128f-c2b6-40a8-b169-7be38da03888"],
Cell[174647, 3493, 605, 12, 37, "Output",ExpressionUUID->"3b2cf4d7-eef0-4e13-850f-509ea327b728"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175289, 3510, 476, 9, 30, "Input",ExpressionUUID->"2ade9d75-b5d1-4134-ab20-77f2d3f68e3c"],
Cell[175768, 3521, 658, 10, 51, "Output",ExpressionUUID->"5169c67e-cec3-430f-959a-d191dbe9565c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176463, 3536, 453, 10, 30, "Input",ExpressionUUID->"b77d088a-124c-4276-af87-7af20c699842"],
Cell[176919, 3548, 683, 12, 34, "Output",ExpressionUUID->"da847a1c-1f70-4985-b5ab-bc1224527adc"]
}, Open  ]],
Cell[177617, 3563, 1678, 24, 51, "Text",ExpressionUUID->"c526b1c0-a4bd-42dc-9894-9ea98152c2a0"],
Cell[CellGroupData[{
Cell[179320, 3591, 450, 9, 30, "Input",ExpressionUUID->"162a5e47-7aa2-4840-9169-7aa6d6c96fc9"],
Cell[179773, 3602, 588, 10, 51, "Output",ExpressionUUID->"4ea8f4e5-3392-49bd-9cbc-8faf7655c85e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180398, 3617, 371, 9, 30, "Input",ExpressionUUID->"3a7b3036-e3a3-4d72-a799-e3877b463fb4"],
Cell[180772, 3628, 504, 10, 34, "Output",ExpressionUUID->"f45d3440-35e3-4cfe-b0f0-68d5b178521a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181313, 3643, 306, 8, 30, "Input",ExpressionUUID->"d2778619-a87f-4b8b-9c73-ef417ca42bba"],
Cell[181622, 3653, 525, 9, 51, "Output",ExpressionUUID->"79c2ac59-ece8-4b18-9fb4-2ea81198d5fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182184, 3667, 399, 10, 30, "Input",ExpressionUUID->"046846f8-003e-44c4-8319-05a67858a12f"],
Cell[182586, 3679, 581, 11, 34, "Output",ExpressionUUID->"08ed4f1e-4688-4ab4-8e8e-5ad947614734"]
}, Open  ]],
Cell[183182, 3693, 2446, 60, 84, "Input",ExpressionUUID->"d938ade2-0573-4a80-8478-46a2f9fc9b40"],
Cell[185631, 3755, 1077, 16, 51, "Text",ExpressionUUID->"e9f65363-95c3-4a48-930d-668dd10f9a6e"],
Cell[186711, 3773, 7222, 165, 481, "Input",ExpressionUUID->"3c583132-4dcb-4077-9aa5-850d67e936f2"]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    199052,       3616]
NotebookOptionsPosition[    196982,       3579]
NotebookOutlinePosition[    197375,       3595]
CellTagsIndexPosition[    197332,       3592]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Spectral statistics for the difference of two Wishart matrices", 
  "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Santosh Kumar and S. Sai Charan",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.804080956809511*^9, 
  3.804080990812705*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"1cb64568-df1b-4ddf-b870-c0ede0ce1cbf"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of asymptotic \
spectral density of weighted difference of two Wishart matrices",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.804081064759143*^9, 3.804081086007255*^9}, {
   3.8040854350503817`*^9, 3.8040854368098*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"24afc5cd-a1b4-4bfd-93bc-804614835b65"],

Cell["An example parameter set. ", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.804085561659177*^9, 3.8040855783706703`*^9}, 
   3.804086194956809*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"43735508-6702-49e9-9edb-cbfa677979c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "80"}], ";", 
  RowBox[{"n1", "=", "90"}], ";", 
  RowBox[{"n2", "=", "115"}], ";", 
  RowBox[{"a1", "=", 
   RowBox[{"2", "/", "3"}]}], ";", 
  RowBox[{"a2", "=", 
   RowBox[{"5", "/", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804083266374866*^9, 3.804083271842774*^9}, {
  3.804083648922656*^9, 3.804083686029723*^9}, {3.804085296319336*^9, 
  3.804085296692893*^9}, {3.804085582398718*^9, 3.804085592371773*^9}},
 Background->RGBColor[0.9, 1, 1],
 CellLabel->
  "In[151]:=",ExpressionUUID->"884f62ce-7580-4b2f-9653-c584c91b4cb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"n", "/", "n1"}]}], ";", 
  RowBox[{"c2", "=", 
   RowBox[{"n", "/", "n2"}]}], ";", 
  RowBox[{"\[Alpha]1", "=", 
   RowBox[{"n1", " ", "a1"}]}], ";", 
  RowBox[{"\[Alpha]2", "=", 
   RowBox[{"n2", " ", "a2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "[", "z_", "]"}], ":=", 
   RowBox[{"c1", " ", "c2", " ", "\[Alpha]1", " ", "\[Alpha]2", " ", "z"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c2", " ", "\[Alpha]2"}], "-", 
       RowBox[{"c1", " ", "\[Alpha]1"}]}], ")"}], "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c1", " ", "c2"}], "-", "c1", "-", "c2"}], ")"}], "\[Alpha]1", 
     " ", "\[Alpha]2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "c1"}], ")"}], "\[Alpha]1"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "c2"}], ")"}], "\[Alpha]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g0", "[", "z_", "]"}], ":=", 
    RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"g2", "[", "\[Lambda]", "]"}], "2"], "-", 
    RowBox[{"3", 
     RowBox[{"g1", "[", "\[Lambda]", "]"}], 
     RowBox[{"g3", "[", "\[Lambda]", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"g2", "[", "\[Lambda]", "]"}], "3"]}], "-", 
    RowBox[{"9", 
     RowBox[{"g1", "[", "\[Lambda]", "]"}], 
     RowBox[{"g2", "[", "\[Lambda]", "]"}], 
     RowBox[{"g3", "[", "\[Lambda]", "]"}]}], "+", 
    RowBox[{"27", 
     RowBox[{"g0", "[", "\[Lambda]", "]"}], 
     SuperscriptBox[
      RowBox[{"g3", "[", "\[Lambda]", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"CubeRoot", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Eta]", "[", "\[Lambda]", "]"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Eta]", "[", "\[Lambda]", "]"}], "2"], "-", 
        RowBox[{"4", 
         SuperscriptBox[
          RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], "3"]}]}]]}], "2"], 
    "]"}]}], ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.8035332278880568`*^9, 3.803533241967381*^9}, {
  3.8035572123723783`*^9, 3.80355721656291*^9}, {3.803574256816969*^9, 
  3.8035742578787003`*^9}, {3.804088151784831*^9, 3.804088153558284*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"c20df29c-8dd5-4478-94e7-41a860967007"],

Cell[TextData[{
 "Calculating extremes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "-"], " ", "and"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "79efa1c4-0c6c-4ca0-a9da-3f8a3dc044b0"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "+"}], TraditionalForm]],ExpressionUUID->
  "18027960-fc87-4d99-89e0-5bcc44cfd998"],
 ". "
}], "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.804085561659177*^9, 3.8040855783706703`*^9}, {
   3.8040859933839273`*^9, 3.804086029269607*^9}},
 Background->RGBColor[
  0.9, 1, 1],ExpressionUUID->"73a120b6-99ac-45f4-ba86-413c4ed09afb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"extrm", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Eta]", "[", "\[Lambda]", "]"}], "2"], "-", 
          RowBox[{"4", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], "3"]}]}], ")"}], "/", 
        
        SuperscriptBox["\[Lambda]", "2"]}], "\[Equal]", "0"}], ",", 
      "\[Lambda]", ",", "Reals"}], "]"}], "//", "N"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Lambda]m", "=", 
    RowBox[{"\[Lambda]", "/.", 
     RowBox[{"extrm", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
   RowBox[{"\[Lambda]p", "=", 
    RowBox[{"\[Lambda]", "/.", 
     RowBox[{"extrm", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.804086143924342*^9, 3.804086177036372*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c540928b-ff4b-4a71-821c-087d23afda54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "435.1981472331687`"}], ",", "149.5849014215937`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80408611341663*^9, 3.804086177750271*^9, 
  3.804090661932083*^9, 3.804091324060001*^9, 3.81107923160358*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"9e883fae-d2ac-45f4-8502-425b67d14026"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pa", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Sign", "[", "\[Lambda]", "]"}], 
          RowBox[{"2", "\[Pi]", 
           SqrtBox["3"], " ", 
           RowBox[{"g3", "[", "\[Lambda]", "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G", "[", "\[Lambda]", "]"}], "-", 
           FractionBox[
            RowBox[{"\[Zeta]", "[", "\[Lambda]", "]"}], 
            RowBox[{"G", "[", "\[Lambda]", "]"}]]}], ")"}]}], ",", 
        RowBox[{
        "\[Lambda]m", "<", " ", "\[Lambda]", "<", " ", "\[Lambda]p"}]}], 
       "}"}], "}"}], ",", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804086058713614*^9, 3.804086065345944*^9}, {
   3.80408612127485*^9, 3.8040861322674227`*^9}, 3.8040861842779007`*^9, {
   3.8040862310240707`*^9, 3.804086249297872*^9}, {3.804086358256624*^9, 
   3.804086389736539*^9}, 3.81298170002704*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"02f9ba2a-c6ff-40f6-bbe1-e743b096ba40"],

Cell["\<\
Evaluating the above asymptotic density. Avoid evaluation at \[Lambda]=0 to \
prevent the 0/0 occurrence by choosing the step-size properly. \
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.804085561659177*^9, 3.8040855783706703`*^9}, {
   3.804086194956809*^9, 3.8040862200849257`*^9}, {3.804086254142724*^9, 
   3.804086287151045*^9}, {3.8040881805332193`*^9, 3.804088191660615*^9}, {
   3.804090728767147*^9, 3.804090747490018*^9}, {3.804094258599358*^9, 
   3.804094267630615*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"085e8f76-6c49-4d84-bcd1-d34b9ad7ae23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"paev", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"pa", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"\[Lambda]m", "-", "40"}], ",", 
         RowBox[{"\[Lambda]p", "+", "40"}], ",", "0.11"}], "}"}]}], "]"}], 
     ",", "\[Lambda]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.804086292250237*^9, 3.8040863343141403`*^9}, {
  3.804086396540372*^9, 3.8040864282101097`*^9}, {3.804086465870987*^9, 
  3.804086495469367*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"873f6312-6808-4a12-81d3-14716e03e654"],

Cell["\<\
Plot the above evaluated values along with Monte Carlo simulation result for \
2000 matrices. Please run the module below once before calling it.\
\>", "Text",
 CellChangeTimes->{{3.77043508979147*^9, 3.77043512849446*^9}, {
   3.7704356558592377`*^9, 3.7704356617326517`*^9}, {3.7704398857841682`*^9, 
   3.77043990156557*^9}, 3.770440044852497*^9, {3.770441862121353*^9, 
   3.77044187211134*^9}, {3.7704623262486153`*^9, 3.770462345100346*^9}, {
   3.7704623794477663`*^9, 3.770462384844098*^9}, {3.8040814210508757`*^9, 
   3.804081424522533*^9}, {3.804081458739813*^9, 3.804081487143811*^9}, {
   3.804081555360496*^9, 3.804081623405472*^9}, {3.8040817184151993`*^9, 
   3.8040817414250402`*^9}, {3.804081800624386*^9, 3.8040818699091787`*^9}, {
   3.804082107388495*^9, 3.804082134514432*^9}, {3.80408235186201*^9, 
   3.804082422921677*^9}, {3.8040825305322933`*^9, 3.80408256695564*^9}, {
   3.804082641722406*^9, 3.804082752686524*^9}, {3.804082846449131*^9, 
   3.804082846634014*^9}, {3.80408310619751*^9, 3.804083240265061*^9}, {
   3.804083291646193*^9, 3.8040832917870398`*^9}, {3.804083396100649*^9, 
   3.8040834042448053`*^9}, {3.804083754470545*^9, 3.804083790544895*^9}, {
   3.804084035084099*^9, 3.804084037076872*^9}, {3.804084411390411*^9, 
   3.804084412021757*^9}, {3.804085561659177*^9, 3.8040855783706703`*^9}, {
   3.804086194956809*^9, 3.8040862200849257`*^9}, {3.804086254142724*^9, 
   3.804086287151045*^9}, {3.8040881805332193`*^9, 3.804088191660615*^9}, {
   3.804090728767147*^9, 3.804090779089138*^9}, {3.80409082844156*^9, 
   3.8040908518217163`*^9}, {3.804091341805024*^9, 3.804091347284444*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9712c2de-886d-4a33-847a-0a0447961c3f"],

Cell[BoxData[
 RowBox[{"MCev", "[", 
  RowBox[{"2000", ",", "n", ",", "n1", ",", "n2", ",", "a1", ",", "a2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.804091349558422*^9, 3.804091350804758*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"e30f29d1-dbaf-4de1-9913-7c6688810899"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"ev", ",", "80", ",", " ", "\"\<PDF\>\"", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Lambda]\>\"", ",", 
        "\"\<\!\(\*OverscriptBox[\(p\), \(^\)]\)(\[Lambda])\>\""}], "}"}]}], 
     ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.9", ",", "0.8"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.99", ",", "0.98", ",", "0.98"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"paev", ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0.6"}], "]"}]}], "}"}]}]}], "]"}], ",", 
   
   RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.804090116897997*^9, 3.8040901975194273`*^9}, {
   3.8040903114096107`*^9, 3.804090326391231*^9}, {3.8040904734354153`*^9, 
   3.804090507826912*^9}, 3.804090653043165*^9, {3.804090884863367*^9, 
   3.804090924471542*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"f2cf6b90-ae97-4da7-ac45-8310399b4979"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.9, 0.8], EdgeForm[{Opacity[0.238], Thickness[
     Small]}], {}, 
     {RGBColor[0, 0.9, 0.8], EdgeForm[{Opacity[0.238], Thickness[Small]}], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgzAYxPEvU0gkElwzhawiSGQzhSRLSOb2Apvfg/AK+EokspIEg2QO
ScFs/V9yufzsZffnrb2IyNX32DPN28p/atjAFVzCGs5hBadwAsdwBAu8vUKv
8AJPsINHeIAt7P/8PuZPv3XF6Ro2cAWXsIZzWMEpnMAxHMEC+z8Dr/ACT7CD
R3iA7c87njq4OQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-470., 0}, {-460., 6.25*^-7}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwgAABNDhF/gDgrZhWlySxRVhCMLiEISZXBEWDEbj4uLi4uLi/sBf
clqUd3Acr97mdD2cF0EQbOd+9pvpPgX/GfGAe9zhFjf4iR+4xhUucYFznOEU
JzjGEQ7xGs9/XlbH/fL22n094gH3uMMtbvATP3CNK1ziAuc4wylOcIwjHOL1
z29VGIFS
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-460., 0}, {-450., 3.75*^-6}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgzAYxPEvU2SqyQxys3uCqZm9wR5hCXoPwBIqkZVIZCUSWbMEiUQi
keCQdDWs/0sul5+9y+v9zA4icvX9bcj54+Q/KazgBBZ4zWPP8ASP8AD3cAc7
uIUb2MI1XMEGLmEN+z8f31txOi734BRWcAIL7P+MPMMTPMID3MMd7OAWbmAL
13AFG7iE9e4NLqCNlw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-450., 0}, {-440., 0.00001625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KELg0AcxfEfS7ZdtAxck6WLNi9aBocgXJTBwKVZhGOW/Wn7U4wXjYue
ls3vg8fjU9/59qzvBxG5xK675T1+5D8e7uEObmEHW7iCDVzAGs7hDE5hBSew
wN/X3jMc4AmOfz5OzVUNx3Kzh3u4g1vYwRauYAMXsIZzOINTWMEJLHD8c+cZ
DvD08wKce271
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-440., 0}, {-430., 0.00006}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKg1AYxfGLT7AHkMHKwl5Co1FMN4og3DI0ypLRYDAab1vVZrzRaDTu
TaZXGNf9D3x8/Djt3LIiyT0hxGM/+498Xkacs8ILPMMGnuDB+WvzRq/hHu7g
Bq7hCi5hBaewhGM4gkN437O9XJ/+eA8Or/ACz7CBJ3hw/u3512u4hzu4gWu4
gktYwSks4RiO4NB5AwQriD0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-430., 0}, {-420., 0.000173125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOg0AQhOFNDRaJBEeaClSDg2fgEUiqq2la0ydBIpHIk0gkEnkSSWrg
ICHX+yfZbL6Mm6h8Fo+LiFzN7f9I/lLynxRO4BgO4QD2rdc9HnqBl8r1DGt4
gkd4gHtYwR3cwg1cw2bP9+2jv797djiFEziGQziAfetzT6cX2OzpeIY1PMEj
PMA9rOAObuEGrq03Y6eobg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-420., 0}, {-410., 0.000350625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CELg1AUxfGLSduLRm2yZBQWJksvPkzGhyCLM7r2otFo9DMsmvZB9l02
Fcab/wOXy4/TTtrcqzYQkdN6298zP17ynwke4QF2cA933p8tN/QWrmEDa7iE
CziHMziBY1jBISzwuuf16aL3cr7snuARHmAH93Dn/dvz0Fu4hg2s4RIu4BzO
4ASOYQWHsHh/ASgsltc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-410., 0}, {-400., 0.000423125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKhEAUheFh38CyaRGsvoTv4BPIgmARjbPNaDQajUa3GadZjUaj0Whz
xxUZ5z9wuXycdrx3FsYPIYSv7/hnPkrcs0nbK7zAMzzBo/F+ZECv4B7u4BZu
4Bqu4BIuYAnncAJHsN7TcdPX9xkEf+o9La/wAs/wBI/G155Wr+Ae7uAWbuAa
ruASLmAJ53ACR8Y/uw6Dnw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-400., 0}, {-390., 0.000474375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPgzAYhOEvU8hK3JgjKGTdyBSSTFUSkuklM+w3TOw3VVZWIhEIZDM1
SYdhvJdcLo+9U3e/3g4iUsT+dk37tPIfAzdwDVewhks4hzM4hRWcwAJ/+70D
PMMjPMAedrCF45+P13v6HC/n1QZu4BquYA2XcA5ncAorOIEFjn/uHOAZHuEB
9rCD7eYFsSubmA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-390., 0}, {-380., 0.000553125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwmAABOAfn0TbMC2uObAsyRCExSEIa665uLhoNC4YFheN882cK8p3
cBxfvc35erysQgjbud9dMt2m8J8XHvGAe/zAd9zhFje4xhUucYFznOEUJzjG
EV7j+c/Te3ge0v1u8QuPeMA9fuA77nCLG1zjCpe4wDnOcIoTHOMIr3/+AD1a
j5g=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-380., 0}, {-370., 0.0005875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPgzAYhOEvKCQSuSUThD+Bm5jcTyBB44ZFIisrkUgkspJkBlxlZSVy
ch1m8F5yuTz2rmX9rCIRyUN/u+fSGDkmhRM4hgX+vM7eYA872MILPMMGnuAR
HuAe1rCCO7iFw5/l47a+s3uxO4UTOIYFDn+evMEedrCFF3iGDTzBIzzAPaxh
BXdw+/cX3leN6w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-370., 0}, {-360., 0.00067625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKg1AYxfGPpRvvmtGxIiajbTeJUUw3ykCwzeIwGi0+hS8iexKj0Wjc
nWX6P3A4/Oq5PV95eRGR0PW3e7r3JMe0cA1XcAFbOINT2MAxHMEB7MMerGEF
C7w1Z6/wAs+w+7O/fsbhnjx2t3ANV3ABWziDU9jAMRzBAezDHqxhBQvs/jx5
hRd4/vsLC2OHuw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-360., 0}, {-350., 0.000675625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEKwmAABOAf38TqO4iLi0MQFocgrGkRFo2LiwODiwMRjIuLi4uLPoq6
onwHx/HVW+6P28MihLD69LtzXuc+/GfCIx5wjzv8xC1ucI0rXOILLvAJ5zjD
KU5wjCP8+XN93d3uj3gze8IjHnCPO/zELW5wjStc4gsu8AnnOMMpTnCMo5/f
mImZMQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-350., 0}, {-340., 0.000753125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPgzAYhOEvqEokkjlCJioRSzY9yU8gQWPG3yGVSCSyElkxgUQiJpBI
CobxXnK5PPZuRZWXgYikvvseedVW/pPBGk7gGI7gEFawwOvn6gWe4QkeYQcP
sIV7uINb2MD+T/trHvfv+3k4gzWcwDEcwSGsYIH9nxcv8AxP8Ag7eIAt3MMd
3MLm9AZFLJ8N
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-340., 0}, {-330., 0.00081875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgmAABOB/JiKRqI2ZiDSJBAMzERmbm02DgUhkJiJRH8JuM/lOokX3
3Xa7ffVW7XG3X4QQ1nM/+831/Aj/mfCIB9zjDp/wATe4xhUucYFznOEUL3GC
YxzhgOc/L6/n/dZuN19PeMQD7nGHT/iAG1zjCpe4wDnOcIqXOMExjnD4+Q1J
ZJ11
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-330., 0}, {-320., 0.00086625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgzAAhOGGl5gkszzCzJ4AwxM0JCS4kTCBRCJxVFYikchKxEQlEolE
Tq4wAf0vuVw+e/f0lWSBECJy3feftxHXfEvfG7zCCzzDFp5gA4/wAPewhhXc
wg1cwxVcwDksYffn49PdZBg/D7o/PW/wCi/wDFt4gg08wgPcwxpWcAs3cA1X
cAHnsDz9A+lSiMM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-320., 0}, {-310., 0.00088875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0CEPgzAYhOEvU8hKxARzZKoSswyJW4NCLiRoks3vt3UOSYKprKxETq7U
bLyXXC6PvVM/tsNBRM6x26bcn1b+08EGbuAarmANl3AB57CCM1jgz2PvFQ6w
hx08wxNs4fjn+3h5jcvtmtzBBm7gGq5gDZdwAeewgjNY4PjnziscYA87eIYn
2P78BXbMjk4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-310., 0}, {-300., 0.00097125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOggAABFDml2BjJiJNIpGZiMzNjSYzEZnJaHJEIpHIZqH5H36JSNG9
2263V297PB9OmyAIdku/u2a+zMF/JjziAfe4w3d8wy1ucI0rXOIC5zjDKU5w
jCMc4uXP6/vVPR/5fvWERzzgHnf4jm+4xQ2ucYVLXOAcZzjFCY5xhMOfP0H4
p8s=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-300., 0}, {-290., 0.0010125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgzAYxPEvKCQSCXYvwTOMR1gyScgmphsUEolEVlYiK5FIzBIkEjmz
ZKWG9X/J5fKzl9/q8h6JyMX1WJ/saeU/KZzAMSzw5xF6hzd4hRd4hifYwiNs
YA0PcA93cAsr2P35+jZvU10L7xRO4BgW2P0ZeIc3eIUXeIYn2MIjbGAND3AP
d3ALq9M/1eeqdw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-290., 0}, {-280., 0.00106375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOgzAYxPEvU8jKSubIVCUOZCVDIcmSJbh1rnKPsBdasidZ6oZEYkjo
ahj/Sy6Xn73j5dZeDyJyiv1tyuP+lv942MED3MMd3MAWruESNnAB57CGFZzB
As9u7wke4QDHP7/6+fos5yrZww4e4B7u4Aa2cA2XsIELOIc1rOAMFjj+ufME
j3DYvAJiL6a9
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-280., 0}, {-270., 0.001098125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KEOggAABFDmn1itfoBEIiMRmZubm0EikeJGJBKJRGxEoskRiX6AHyFS
dO+22+3V2x6vyWkTBMFu6XfXvPIx+M+MJ/zAIx5wjzvc4gbXuMIlLnCOzzjD
KY5xhEO8/Hnf356Xd3JYPeMJP/CIB9zjDre4wTWucIkLnOMzznCKYxzh8OcP
rYSh4w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-270., 0}, {-260., 0.001155}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L8NQEAcxfFfVEqN5Eo6USl1bgRhAZGo3QhGMMKNIErVjaDRG8EI/jT4
vuTl5dO+uO2rzhOR9Oq9T7Rx8k0OZ3ACR7CCA9iHBT76v3d4hR08wRYe4QE2
cAOXsKaNs6Gal60uHudwBidwBCs4gH1Y4OvPn3d4hR08wRYe4QE2cAOXsH59
AoYCkEA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-260., 0}, {-250., 0.001210625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NgzAQxfFTJvAIpk3lDfAICGUAK1JabDZgBEago6VOdW06j8AI6dLy
kQL4P+np9GteccUz1q+biNzXbnePjyrnONjCBhb421w9wxlWeIIHuIc7OMEB
rmAPO9jCBhbuRX3/0qcdH+V/D7awgQVe/3nxDGdY4Qke4B7u4AQHuII97GAL
G1gOL/Z4o+c=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-250., 0}, {-240., 0.001260625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJhEAQheHBCixBUwOxAy1BDsxFMFPPEkzFxAYOLMESJrvoYEvYErYE
9zC42//BMHzJwLy0ez76SEQyP999Z1L5jxtDW9jACp/wAe/wAs9wC9dwBRdw
AsewwG4IbWEDK+z7fOXb+nk35X1vDG1hAyt8wge8wws8wy1cwxVcwAkcwwL7
PsP/YQPrzxe95p2H
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-240., 0}, {-230., 0.001329375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KENhEAQheEJFWwJYFF0ACWQE2hyCepIoIQVV8Dac1PCKvSUQAmIK4AS
4A4B/C95mXzmicmew6NLRCTf+7v/WG9yTYQVDrCHR7iFa7iCCziFHSzw+rp7
gWfY4AgrHGDPvd4m99X3pymPPVjhAHt4hFu4hiu4gFPYwQLv/7x5gWfY4Agr
HGB/egNRj5vs
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-230., 0}, {-220., 0.001379375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NgzAQhuFTFmAFaFOxQdzTWJGitBZSGihiNvAIDJCCEejSegRaOkZg
A/6iyPj9pNPp0SddcVn5vr8uInLdZt9HXO3lHAsbWMMKzuE0eNmToBd4rmJP
8AB7uIc7uIUdbGEDa1jxXu2/n6J5jM/b7x5sYA0rOIfT4P8/o17g7Z+RJ3iA
PdzDHdzCDrawgTWsgleDZZ/R
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-220., 0}, {-210., 0.001455625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0JhEAQhuHB0MQtYU0v2g5uSxCjC0UQOZOzBEuwAcESLGE7MLzUEuzA
n5Nj3feDYXj4YIJJy09eRSLyOObcv9jGyT0G1rCCBV7foRfv7cyM3sETPMI9
3MEtXMAZbGEDa1jBwnuNS8o6Hr6v53UP1rCCBT7+GXjx/v8z6B08wSPcwx3c
wgWcwRY2sIYVLN47T9aKQQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-210., 0}, {-200., 0.00151625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJg0AQheEhFXjNzVyC5GQHmg4kt9xEkJhTLMEO0oIlCDnkOiVsCVuC
HcQVkc38D4blY2Bg36l53dqDiFzCrO+Wp8p/5s7aww5WeILH6N+aN/YD3MM1
XMElnMMpnMACzw9rDztY4dDnN/tcz8d7sd3rrD3sYIUneIze+zT7Ae7hGq7g
Es7hFE5ggUOf9v+wgzV6AZBUigg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-200., 0}, {-190., 0.001531875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgzAQheFTFggjOG0qBogURrAoU6FIgRKP4BE8gkewxAI3QcQINGlR
RoiBIvA/6en0Na+4y7OvXycRueYud412KvskOMIB9rCDG9jCFVzCBi5ggb/t
0RM8wgonOMIB9tzr9DPczvP7cd/24AgH2MMObmALV3AJG7iABc7/PHiCR1jh
BEc4wP7vH26soAY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-190., 0}, {-180., 0.00163625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQheETE3gE06ZyR4lHsGgjpFMkp0LCLZ1HyAgZIRvgETKCR2CE
GCgg/5OeTl/zijsO90s8iEjX+r6f5LHIfxKscIA97GALG1jgV9y7witc4AWe
4QnOcIIVDrDn3lge16eebv35uwcrHGAPO9jCBha4/XPnCq9wgRd4hic4wwlW
OMD+5w3DC4fW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-180., 0}, {-170., 0.00167375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgzAUhOGnTOARjERF5Q3iEayUCAkLxTWMwAgegREoGMAj0NLR0DMC
kBQJ/0mnp6+54mVN+woPESnOXvcTG5L8x8AaVrDA+/vuFZ7hBI/wAEe4hzvY
ww62sIE1rGDhXkhLWefTVj2/e7CGFSzw+c+bV3iGEzzCAxzhHu5gDzvYwgbW
sILl5wObn5Q8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-170., 0}, {-160., 0.00176375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0JhEAQhuHBCmxA0PQiO9ASxAJE/Im1BEtQKzC7dOEamBK2hC3BElwx
8Pb9YBieZGC+rJvqMRKRj597PxlU/nP2oR1sYYUNfMArvMAz3MIVXMI5nMIx
LPDZhXawhRX2fe7bz3yTpnju9aEdbGGFDXzAK7zAM9zCFVzCOZzCMSyw7zP8
H7awvr4AD62ZQw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-160., 0}, {-150., 0.001838125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwjAQheEjEn0UZQDTUnkDPELEAhhL1GQEj+ARLGUBD0BxI2SEjJAR
YqCA/E96On3NK+4UntdHIyLn2vf9RIPKfwqc4QRHeIQ9PMAOtrCBW1jg9b73
As+wwgXOcIIj94JOh9ex62+X7x6c4QRHeIQ9PMAOtrCBW1jg+s+dF3iGFS5w
hhMcf94AhxFz+Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-150., 0}, {-140., 0.001896875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DENhEAQheEJCpAA7VU4YCVsaGiHS6jZBAMrAQlIQMLiAAnkCmok3AIF
8L/kZfI1r5j821VtIiKf2OOe8U2QZxyssIUNXMAZnMIC7/r2Ci9wgCd4hAfY
ww5W2MKGe02Yf26rey2vPVhhCxu4gDM4hQWO/3x5hRc4wBM8wgPsYQcrbGFz
+w/dZp/0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-140., 0}, {-130., 0.002008125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJw0AMheFHJvAISuvKfYpohgxgi4BrZ4QrM8aNchOkyADBo/jsJr7/
gRAfCATv+lwe80VSX2ffRzyKzhlggztY8Dq1LnCGExywwwYLXkf8hzOc4IAd
Nli8j3J7fd7fX9wPD7DBHSy49tm4wBlOcMAOGyy49tn+hzOc4IAdNlh/bzz4
mrg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-130., 0}, {-120., 0.002059375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAMhWGLHeiPliXwDNcmQSYSNRtEHsWj3A5Z4BZgBw6lAP+WLOtr
/KR3WV/1eRKR69jvPebe5H/6kt3ggB02WOECC9xn5MMBO2ywwgUWuE/IhwN2
ePR5rlt974/b8W/JbnDADhuscIEFHn3mfDhghw1WuMACjz5zPhyw//wBZhaP
Xw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-120., 0}, {-110., 0.00217625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJAkEQheGHfQhjahNODWZ6yXBgbAuTamoBXhPmW8r1YaB7iqz7P1iW
j4EZeJvxvD+tJG3rW/5Pcij6T8AOGyx4PvYuza8ld8wTDthhgwXPB9yHJzjh
gB02WNw3lMfl9lxfx913H+ywwYJrn51L86/Pbp5wwA4bLLj22d+HJzjhgB02
WM1vu0WgLg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-110., 0}, {-100., 0.002263125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwzAMhWGRRZpcs0S9Qntok5tJaG+lKwi6iEboCF4k4E0ahxBc/QJh
PgR+8LrpfX00ItKX3d59xiT/kwfvBBuscIRD9W+bE+4C5zvyYYMVjnCAW1jg
fEM+bLDCpc/P8n1dnvN5/2/wTrDBCkc4VB99urvApU+fDxuscIQD3MIClz59
PmywVq8kf52s
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-100., 0}, {-90., 0.002368125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAMheEnZqBFclqWiGdAkNpCSZ0VPMqNci1bpIA9ckAB9z/Jsr7G
T/JwXy/LQdK5zXt/klPVfwJ22GDB2613hQuccMAOGyx4u6IfLnDCATtssHhv
qs/j6fEa5/F7D3bYYMHtn50rXOCEA3bYYMHtn30/XOCEA3bYYP28A4arjE0=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-90., 0}, {-80., 0.002471875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LsNgDAMRVGLSULLDoiswKegjJCoqanwKC4ZI2vQZRSCKCDXkmWdxk96
9bINayUiTd7nvjNF+U8aS0fYYIUD7GEHC5wG5MMGKxxgDztY4NQjHzZY4dzn
cbX7fK7d+28sHWGDFQ6whx0scO6zzIcNVjjAHnawwLnPMh82WD/f5iSP8g==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-80., 0}, {-70., 0.00264375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0M0Jg0AQhuEPK1mvQmrIXL1otIIlEE+CLWwJlmAVnuecKizFjRez78Aw
PDA/MPV7GT+VpCbnr16RBtd/RNjgAAs+XqUd3uAER9jgAIv3euyHDRbsHeZh
g8X+wffHd17b6Xk5wgYHWHD+Z2GHNzjBETY4wOK9HvthgwXnf5bzsMG6fQJ2
PIlN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-70., 0}, {-60., 0.002720625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwkAQheFHzvYQxJs1BDLXqMkhJQiSoy2ktDmmHwvQCYts5h9Ylo/h
Lcs7P9/zq5F0jbPfZSbXcXzMXmGDBfsD+ervPj32gv2OPGywYL8hDxss2Afk
q8v/sRc9+eWztadu6ct7Y/YKGyw4+sz56n+fOQ9HnzkPGyw4+sx52GDB0WfO
D/g/9qr+AV/gjds=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-60., 0}, {-50., 0.00283625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0DEKg2AMhuEPr9ATuPYCHc2grU4FjyAUunVy91jdmpu1sSK/eQMiDz8v
hNTTa3xUks7xrf9tBtdxvM9eYIMF+w198XedBu+C/YoeNliwd+hhg1X83+/T
oocNFj346T1f7vOz2fbpsxfYYMFxz9wX7/fMPRz3zD1ssOC4Z+5hg9Xl/eKe
uYcNVvEP67eMTA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-50., 0}, {-40., 0.002985625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAQRNERKVWQUgQ3YNMAJSA5cOQWrgCK2hrsiG5Y5AD2n3Q6Pe2O
dJrTc3lMB0nnvN93P2Po/8RQ3WHDguOGPGxYcFyRhw0LDiMPGxb3G+Zwv2BO
j3FcX/ftPbf9P0N1hw0Lzj5rHjYsOPusediw4Oyz5mHD4n7DHM4+6/znD/e+
ji4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-40., 0}, {-30., 0.003155625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0M0NgkAUReEXm3Bp2LpmEH/AHqjAmLBhYwm+LlzZCwXYkz4yMcM9k0zI
ybdgcqv7Yxg3ZraPu3zz6WdbH++0De0XONrP8NLf5TxPcLQf4Whv4Wg/wNHe
wEvn9yV4gtdwdj9/Xtvb7j1d8/86bUPHnuro2FO99H9PdXTsqY6OPdXRsac6
OvZUb/C+BE/wGl76B+oMlq8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-30., 0}, {-20., 0.00324875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0M0Jg0AQhuEhnQRk0fU3xntSQ0oIeMrBFrYAi7KAdKSgE0XjvAPL8vDe
vuu7e7UXEfH6fv92zSDnC3drgUONDocbOhwqdLqECziHMziFPZzA8eF5PYfu
0CN0uhm+z3Ya+89jpe5pLLDuaTuse9oO65620yVcwDmcwSns4QSOD+972u7Q
I/S/F6ImpZY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-20., 0}, {-10., 0.003363125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxt0EEKwjAQQNEgxW4qQi2lQilN25WX8A4eQXAnuPV26U08QjeCGzVqygzk
40AIjw+zGHu8HE4LY8zu+37/PMNoounhDrZwCzdwrfZhtugVXMIFnKvfYd8a
PUNP0RN078TPwIeL+6S+B9/U/2cYx+ty9dqc97N7uIMt3MINXKvlnnGv4BIu
4Fwt94x7hp6iJ+jeieWecZ/Ucs94nzHiDz9zvUw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{-10., 0}, {0., 0.0034275}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxt0DEKgzAUxvHXksHBQSSIiIhRJy9hph6gRyh0aYfeoafxWO4ujh3bqg28
Pw0k4cf38YbnLo/z9Sgi/ed+//9nGrSX4MP6vpCL1zTBWz+CY/QTOIUtnGFe
jrxAXiKv4Bp2cAO3cAeLnObx9hzv+56mQXsJ/u1T5+K1jdf9CI7RT+AUtnCG
eTnyAnmJvIJr2MEN3MJd8BtVMGpD
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{0., 0}, {10., 0.00337625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgzAQRuETm0QyBozBBJBShhkYASlViqzAHNkoo6TNBDlkUdw7ybI+
ve6/bK/1UYhI0Hf8+dwi5krYwxVcww0c4BaOcAf3cIIH6x2WKzosIzosEzos
M+yWn/u+P7fnPbuEPVzBNdzAAW7hCHdwDyd4sN5h3dN2WPe0HdY9bYd1z9N/
xBlxOw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{10., 0}, {20., 0.0033225}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0M0JwkAAROHRTnILnqPGn8QcrECsIODBky3Yjl1YmpOEBOctLMvHgz1M
0b9uj7Wkje/wTqfq9H/esLbosHbosPbosGp0WAd0WEd0WCd0WGd0WM3i1dgb
9BauuvL6Le6f52X6D/ae2WHvmR32ntlh75kd9p7ZYe+ZHfae2WHvmR32nrPn
PbO3i3/Ufl2E
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{20., 0}, {30., 0.0031325}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwkAQheGH1zSh4ClFZCeaCixBELxpCVNWjlNCSsrIEnD+gWH5mH2X
d3l+Hq+TpDH39/aZTP/jsBrusMxA/IcD1ow87HDAuiEPOxyw7sjDDgesBZ5s
W7/n6/BuPQ9nn/UOZ4HFBjsccPZZ87DDAWefNQ87HHD2WfOwwwFnn4d3XpZi
ig==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{30., 0}, {40., 0.002935}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NwjAYhOFTJmAF2iyBi/DXMgIStKxwC7APorouRZbiQxESfi1Z1lO8
Lm57fVxug6Sx7vddz9T0fxpsOLD26GHDgXVADxsOrCN62HBgndDDhgPrDE9t
2czv1/O+W/+DDQeuPfseNhy49ux72HDg2rPvYcOBa8++hw0Hrj1//gA5M4CY

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{40., 0}, {50., 0.002753125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0NwjAYhOFTNqElDRvgNvwVjIBCTUV/+7DEbZM18qEICb+WLOspXhe3
e7zuz0HSvu733c7U9H8abDiwTuhhw4F1Rg8bDqwLethwYF3Rw4YD6wZPbTzM
788yH7f/YMOBa8++hw0Hrj37HjYcuPbse9hw4Nqz72HDgWvPn1dnGW9J
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{50., 0}, {60., 0.002551875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAMhWGLSZKWJfAEBJjAOok6K3gERrgmO4TOHRPQ3ygYXQH3W7Ks
r3iy9Oay3u4HETnmfm+fs8r/KOxwwLIgDzscsFxGT7DCBjtc4YAbLFf8hxU2
2OHs87m9H/urnHoedjjg7HPMww4HnH0OnmCFDXa4wgE3OPsc/8MKG+w/fwAN
H4+J
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{60., 0}, {70., 0.0022925}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENwkAMhWErkyRtVqDAK+TIAAdSCirqdB7Fo1iMkAk8CgcIifstWdbX
PEtvuj3KNojI3PZ9P2OLyv84HHDCUnqPsMIVNtjhgBOWC/7DClfYYIcDTlhW
5C16lP30vF/P3zw44IRbn51HWOEKG+xwwAm3Pvv/sMIVNtjhgBNuff78AtHM
ebc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{70., 0}, {80., 0.002125625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJw0AMhWHhSRyXWcKaIcRuIwKus4JGUZ0Ngpsb5QbwAC6tcEXiXyDE
1+jBuzxft6UTkWvu97a5q/xPDytssMMBF7jCMiEfVthghwMucIVlRj6ssMEO
Z5+f97YO+2Ns/2CFDXY44AJXOPs858MKG+xwwAWucPZ5zocVNth/PgDdQI6u

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{80., 0}, {90., 0.00195125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0MEJwlAMxvEgDlKvvTmBwRE81AoeHkLPXSEHB8komcAVzCh9tRR8/0AI
v8sX+E6v+TYdRKSvu97f2KDyPw4HnLDcW3ewwgU22OGAE5YR/2GFC2ywwwEn
LA/kDXr+fN/X4/Oy5cEBJ1z7bNzBChfYYIcDTrj22f6HFS6wwQ4HnHDtc/cC
5NhyqQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{90., 0}, {100., 0.00171}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L0JgEAMhuFg7w7aWrqAmcHKnyYI1q6QNexulCt1ixvFEwv1DYTwNPng
q5etXwsRafLe95lR5TsVrLDBDgc4wgmWCfmwwgY7HOAIJ1hm5MMKG+xw7nMv
2/MYh+75BytssMMBjnCCc5//fFhhgx0OcIQTnPv858MKG+yvL7iSceM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{100., 0}, {110., 0.00148625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJw0AMhWGRSew2S0QzBHeOzRFInSILqPEG7iMyiUbRKDk7GHK/QIiv
eYLX35/Xx0lEznW3u4+NKv/jcMAJy611BytcYIMdDjhhmfAfVrjABjsccMIy
I2/U12da1vdw+eXBASdc+2zcwQoX2GCHA0649tn+hxUusMEOB5xw7fPwF04K
fX0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{110., 0}, {120., 0.00125875}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LEJw0AMhWHhCTzCuU3lDazSrTOAIwyus8INEUgrMskVHuRGiYKL+P4H
QnyFELxhe973TkRuMb99ZlW5JsEKG5xhhwtcYXngP6ywwRl2uMAVFmvdwwke
YYWjz/l4zZ/3Mp33sMIGZ9jhAlc4+mz/wwobnGGHC1zh6LNxDyd4hPXvL45F
eK0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{120., 0}, {130., 0.00107375}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0KsNhFAQheHJJuspAewqOmD8mhsqGEjQ3BJuCZRACfg1CAqgBDwGjeKx
AvhPcjL5zBGTlHVevUTks/e4Z9RU7nGwwR4OcAO3cAf38AhP8AJL8XQEx3AK
K+xggz0cuGc6zOv7V3yz/x5ssIcD3MAt3ME9PMITvMD7Px+O4BhOYYUdbLCH
w+UN8UeJzg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{130., 0}, {140., 0.000835625}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0K0NhEAQxfHJVUBCA2BRCDxTArkKgAR9SOSWsAq9JWwJWwIJCkcJlMCX
4Pi/5GXyM09M2v6+3UdEsqPnvWIalf9Y2MEeDvAEr/AGS/t2BCdwDitcwTXc
wwa2sIM9HLjX6ByPgy5Fee/BDvZwgCd4hTf4+OfLEZzAOaxwBddwDxvYwg72
cHi8A+E8exw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{140., 0}, {150., 0.000318125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENgzAUhOGXTOARSJvKG+AREFK6IFlOqGEERmAERmAEj+AR3NG6osYh
ihT/Jz09fc0Vd3ND219F5J7v8894Z+Q/AY5wguVVWsEVrGEDN7CFR3iCZ3iB
V9jDAY5wguWNPme29vnYu0v97YMjnOC8Z2EFV7CGDdzAFh7hCZ7hBV5hDwc4
wgnOe/58AMRAe5E=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], RectangleBox[{150., 0}, {160., 0.000033125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0LENQFAQxvGLCYzwtKo3gdwIYgIREh0jKJVGMIKC3ghGkFiATumJAv8v
uVx+zSX3BVmVFJ6IhG7u/SRX+caHDWxhhWM4hWu4gTu4hwd4hhd4hXdYir99
2MAWVtj1eZRbO51j9NyDDWxhhWM4hWu4gTu4hwd4hhd4hXfY9fn/HzawhfX1
Bc1Lnik=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJztUesrg1EcXiNJkliKtJDkkrQPkqSHD0hy/SChpYWW3KK03EqSlpb2QUJC
fEASktaSkCS5LneJ5db2vudIoiRl53SWP4Kn3k6d9znP5fcL1zUUVSkVCkWs
6/NQ/GJ/j0HG8BCDA1KhRd0jTWDl7fvE4JBR9/w182pz3y9iPCThJtKLIC1R
a832dcLeqprPslthTK94PIogCOxe353IcAr+Bpr1ZtIOgqejiOvPTieqObZR
3r/5Hl1OwFiFFrfOLjK5MUFfLTN2oozzDsFcuwYImKsyThL6xwj2LPaLXyLQ
eM+FllZKiOHCJ1DG9QZdHhDw36OS8D2DzN8RnE82pvqcS5hix+QFTg2OKI03
xeyrLVfnL4s8V1gbY4UpOsAKy+Bx1TeY3s5JMqZTFJgG6wO6ZZHzFqxtopaC
ta1ZlcHHu3eHNibXSvERzQLKIr8dlSm3+aZBip0W5kTgw4PdI0/nX5K8TDGy
FbbQpCei1wOS+KApXKauQRNk8aCPYCwzoeBruCai75PQewG3V1H87/1v7v0H
45MFYw==
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{160., 0}, {170., 1.25*^-6}]}}}, {}, {}}, {{}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}}, {{}, {{}, {}, 
     {RGBColor[1, 0, 0.6], PointSize[
       NCache[
        Rational[1, 360], 0.002777777777777778]], Thickness[Large], 
      LineBox[CompressedData["
1:eJxc13c81t/7B/CK0tBARqVhy96b295bQ0uUduTeQ6UlaUtI2kWJjOpToXI1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       "]]}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(p\\), \\(^\\)]\\)(\[Lambda])\"", 
     TraditionalForm]},
  AxesOrigin->{-482.8, 0},
  Background->RGBColor[0.99, 0.98, 0.98],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{-470., 170.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.804090671118863*^9, {3.804090864702135*^9, 3.804090929704829*^9}, 
   3.804091360498172*^9, {3.8110792383118277`*^9, 3.811079265794155*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"ecf076a1-66e0-4ed8-bfb8-b2b27806ddf3"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox["Module", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[":", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   StyleBox[" ", "Subsubsection",
    FontWeight->"Plain",
    FontSlant->"Italic"], 
   RowBox[{
   "Monte", " ", "Carlo", " ", "simulation", " ", "for", " ", "generating", 
    " ", "eigenvalues", " ", "for", " ", "m", " ", "number", " ", "of", " ", 
    "weighted", 
    StyleBox[" ", "Subsubsection",
     FontWeight->"Plain",
     FontSlant->"Italic"], "difference", " ", "of", " ", "indpendent", " ", 
    "Wishart", " ", 
    RowBox[{"matrices", ".", " ", "Increase"}], " ", "m", " ", "if", " ", 
    RowBox[{"required", "."}]}]}], "Subsubsection",
  FontWeight->"Plain",
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.7976521054424*^9, 3.7976521319865522`*^9}, {
   3.797653756638776*^9, 3.7976537566784487`*^9}, {3.797655322025078*^9, 
   3.797655323569248*^9}, {3.797655495977682*^9, 3.797655530298149*^9}, {
   3.797655892062005*^9, 3.7976558933251133`*^9}, {3.804089532634779*^9, 
   3.804089646116477*^9}, {3.804089732061757*^9, 3.804089734585946*^9}, 
   3.804089766774363*^9, {3.804089799840665*^9, 3.8040898650511303`*^9}, {
   3.804090341872135*^9, 3.804090342623646*^9}, {3.8040903764158697`*^9, 
   3.8040904054783688`*^9}, {3.804090534948455*^9, 3.804090559906926*^9}, 
   3.8040910240307007`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"2dce4846-8644-486b-8256-7f0a72f39d57"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"78e11f03-ed49-47fd-9610-1d51ad4bee54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MCev", "[", 
    RowBox[{
    "mx_", ",", "nx_", ",", "n1x_", ",", "n2x_", ",", "a1x_", ",", "a2x_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "=", "mx"}], ",", 
       RowBox[{"n", "=", "nx"}], ",", 
       RowBox[{"n1", "=", "n1x"}], ",", 
       RowBox[{"n2", "=", "n2x"}], ",", 
       RowBox[{"a1", "=", "a1x"}], ",", 
       RowBox[{"a2", "=", "a2x"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ev", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", " ", "m"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n1"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n1"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"B", "=", 
             RowBox[{
              RowBox[{"RandomVariate", "[", 
               RowBox[{
                RowBox[{"NormalDistribution", "[", 
                 RowBox[{"0", ",", 
                  FractionBox["1", 
                   SqrtBox["2"]]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "n2"}], "}"}]}], "]"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"RandomVariate", "[", 
                RowBox[{
                 RowBox[{"NormalDistribution", "[", 
                  RowBox[{"0", ",", 
                   FractionBox["1", 
                    SqrtBox["2"]]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "n2"}], "}"}]}], "]"}]}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WA", "=", 
             RowBox[{"A", ".", 
              RowBox[{"ConjugateTranspose", "[", "A", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"WB", "=", 
             RowBox[{"B", ".", 
              RowBox[{"ConjugateTranspose", "[", "B", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"H", "=", 
             RowBox[{
              RowBox[{"a1", " ", "WA"}], "-", 
              RowBox[{"a2", " ", "WB"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"ev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"ev", ",", 
               RowBox[{
                RowBox[{"Eigenvalues", "[", "H", "]"}], "//", "Chop"}]}], 
              "]"}]}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ",", 
        "i"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
  3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
  3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
  3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
  3.7982993015321293`*^9}, {3.7982993319886303`*^9, 3.7982993375315027`*^9}, {
  3.798381293368841*^9, 3.798381307335966*^9}, {3.804089278693499*^9, 
  3.804089376508889*^9}, {3.8040894302060633`*^9, 3.804089480287756*^9}, {
  3.80408957467621*^9, 3.804089579469366*^9}, {3.804090347165884*^9, 
  3.804090350928763*^9}, {3.804090993239914*^9, 3.8040910089817343`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"05daec89-6dd2-4907-b414-509ca0615047"]
}, Open  ]]
},
WindowSize->{808, 606},
WindowMargins->{{Automatic, 172}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0cbc302c-0044-42c5-80c1-b0872e894633"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 606, 18, 91, "Section",ExpressionUUID->"1cb64568-df1b-4ddf-b870-c0ede0ce1cbf"],
Cell[CellGroupData[{
Cell[1189, 42, 451, 7, 85, "Section",ExpressionUUID->"24afc5cd-a1b4-4bfd-93bc-804614835b65"],
Cell[1643, 51, 1341, 19, 51, "Text",ExpressionUUID->"43735508-6702-49e9-9edb-cbfa677979c4"],
Cell[2987, 72, 582, 14, 46, "Input",ExpressionUUID->"884f62ce-7580-4b2f-9653-c584c91b4cb7"],
Cell[3572, 88, 2948, 91, 249, "Input",ExpressionUUID->"c20df29c-8dd5-4478-94e7-41a860967007"],
Cell[6523, 181, 1722, 33, 51, "Text",ExpressionUUID->"73a120b6-99ac-45f4-ba86-413c4ed09afb"],
Cell[CellGroupData[{
Cell[8270, 218, 1011, 30, 54, "Input",ExpressionUUID->"c540928b-ff4b-4a71-821c-087d23afda54"],
Cell[9284, 250, 343, 8, 34, "Output",ExpressionUUID->"9e883fae-d2ac-45f4-8502-425b67d14026"]
}, Open  ]],
Cell[9642, 261, 1134, 29, 54, "Input",ExpressionUUID->"02f9ba2a-c6ff-40f6-bbe1-e743b096ba40"],
Cell[10779, 292, 1688, 25, 74, "Text",ExpressionUUID->"085e8f76-6c49-4d84-bcd1-d34b9ad7ae23"],
Cell[12470, 319, 734, 19, 30, "Input",ExpressionUUID->"873f6312-6808-4a12-81d3-14716e03e654"],
Cell[13207, 340, 1739, 25, 74, "Text",ExpressionUUID->"9712c2de-886d-4a33-847a-0a0447961c3f"],
Cell[14949, 367, 279, 6, 30, "Input",ExpressionUUID->"e30f29d1-dbaf-4de1-9913-7c6688810899"],
Cell[CellGroupData[{
Cell[15253, 377, 1529, 37, 100, "Input",ExpressionUUID->"f2cf6b90-ae97-4da7-ac45-8310399b4979"],
Cell[16785, 416, 173371, 3004, 265, "Output",ExpressionUUID->"ecf076a1-66e0-4ed8-bfb8-b2b27806ddf3"]
}, Open  ]],
Cell[190171, 3423, 1533, 34, 84, "Input",ExpressionUUID->"2dce4846-8644-486b-8256-7f0a72f39d57"],
Cell[191707, 3459, 1077, 16, 51, "Text",ExpressionUUID->"78e11f03-ed49-47fd-9610-1d51ad4bee54"],
Cell[192787, 3477, 4179, 99, 450, "Input",ExpressionUUID->"05daec89-6dd2-4907-b414-509ca0615047"]
}, Open  ]]
}
]
*)


